Post-Newtonian expansions of extreme mass ratio inspirals of spinning bodies into Schwarzschild black holes

Space-based gravitational-wave detectors such as LISA are expected to detect inspirals of stellar-mass compact objects into massive black holes. Modeling such inspirals requires fully relativistic computations to achieve sufficient accuracy at leading order. However, subleading corrections such as the effects of the spin of the inspiraling compact object may potentially be treated in weak-field expansions such as the post-Newtonian (PN) approach. In this work, we calculate the PN expansion of eccentric orbits of spinning bodies around Schwarzschild black holes. Then we use the Teukolsky equation to compute the energy and angular momentum fluxes from these orbits up to the 5PN order. Some of these PN orders are exact in eccentricity, while others are expanded up to the tenth power in eccentricity. Then we use the fluxes to construct a hybrid inspiral model, where the leading part of the fluxes is calculated numerically in the fully relativistic regime, while the linear part in the small spin is analytically approximated using the PN series. We calculate LISA-relevant adiabatic inspirals and respective waveforms with this model and a fully relativistic model. Through the calculation of mismatch between the waveforms from both models we conclude that the PN approximation of the linear-in-spin part of the fluxes is sufficient for lower eccentricities.

==> anc/SupplementalMaterial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    443454,      11639]
NotebookOptionsPosition[    430540,      11441]
NotebookOutlinePosition[    430936,      11457]
CellTagsIndexPosition[    430893,      11454]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplemental material for Post-Newtonian expansions of extreme mass ratio \
inspirals of spinning bodies into Schwarzschild black holes\
\>", "Title",
 CellChangeTimes->{{3.92753480824996*^9, 
  3.927534856199169*^9}},ExpressionUUID->"6fa94ea1-3d0c-49fb-b98e-\
6f1613ee3167"],

Cell["Viktor Skoup\[YAcute] and Vojt\[EHacek]ch Witzany", "Author",
 CellChangeTimes->{{3.927534872548505*^9, 
  3.927534892146214*^9}},ExpressionUUID->"95746776-5b87-4b4d-ae26-\
4ae2e9f483a7"],

Cell["\<\
This notebook contains post-Newtonian (PN) expansions of the trajectory of \
spinning bodies orbiting around Schwarzschild black holes and PN expansions \
of energy and angular momentum fluxes from these orbits\
\>", "Text",
 CellChangeTimes->{{3.9275349115849543`*^9, 3.927534993142782*^9}, {
  3.927537156226415*^9, 
  3.927537186243298*^9}},ExpressionUUID->"01339432-09a6-4b44-9b9a-\
be0aa4576e73"],

Cell[CellGroupData[{

Cell["Trajectory", "Section",
 CellChangeTimes->{{3.92647872421215*^9, 
  3.926478729255855*^9}},ExpressionUUID->"5b24ef64-9128-4adf-9a62-\
93d8ed715167"],

Cell[CellGroupData[{

Cell["Constants of motion", "Subsection",
 CellChangeTimes->{{3.906706644485129*^9, 
  3.906706649980192*^9}},ExpressionUUID->"b68ef08e-4659-4427-a886-\
f1191b306b21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"v", "\[Element]", "Reals"}], "&&", 
   RowBox[{"v", ">", "0"}], "&&", 
   RowBox[{"e", "\[Element]", "Reals"}], "&&", 
   RowBox[{"0", "<", "e", "<", "1"}], "&&", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"e", "^", "2"}]}], ">", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.905500572352777*^9, 3.905500591608464*^9}, {
   3.90558468350675*^9, 3.905584727041593*^9}, {3.908599248952203*^9, 
   3.908599249558054*^9}, {3.910860406804859*^9, 3.910860410429987*^9}, {
   3.927188856912966*^9, 3.927188867754194*^9}, {3.927189375671611*^9, 
   3.9271893844993157`*^9}, 3.9271925475363636`*^9, {3.927534438112359*^9, 
   3.927534438747218*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"632ee506-f63f-4088-8924-2f107f8fe4db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "\[Element]", 
   TemplateBox[{},
    "Reals"]}], "&&", 
  RowBox[{"v", ">", "0"}], "&&", 
  RowBox[{"e", "\[Element]", 
   TemplateBox[{},
    "Reals"]}], "&&", 
  RowBox[{"0", "<", "e", "<", "1"}], "&&", 
  RowBox[{
   RowBox[{"1", "-", 
    SuperscriptBox["e", "2"]}], ">", "0"}]}]], "Output",
 CellChangeTimes->{
  3.905500592704519*^9, 3.9055038139768963`*^9, 3.905584728351314*^9, 
   3.905585483277009*^9, 3.905829260625596*^9, 3.906085472908498*^9, 
   3.906561719514526*^9, 3.90671365860984*^9, 3.907047715078971*^9, 
   3.907130429873886*^9, 3.9072347480641956`*^9, 3.907235832136537*^9, 
   3.907395782679955*^9, 3.907748931919342*^9, 3.908509169460573*^9, 
   3.908532615473196*^9, 3.908536196171586*^9, 3.908597026457243*^9, 
   3.908599250402585*^9, 3.908608668253594*^9, 3.908851377081208*^9, 
   3.909033766755889*^9, 3.910074570690477*^9, 3.910691686653872*^9, 
   3.910764740949616*^9, 3.910860414702347*^9, 3.910945569964183*^9, 
   3.9111373334249897`*^9, 3.911137866175181*^9, 3.911387171454529*^9, 
   3.91206365742429*^9, 3.913189262747578*^9, 3.913190725951956*^9, {
   3.913194588314776*^9, 3.913194612987093*^9}, 3.913194764343564*^9, 
   3.913260788084945*^9, 3.913277621033573*^9, 3.913277880773365*^9, 
   3.913361036512353*^9, 3.913361412915133*^9, 3.913361641638418*^9, 
   3.913361745501815*^9, 3.9133623082088537`*^9, 3.9137941560633173`*^9, 
   3.913875775879085*^9, 3.9138767490722437`*^9, 3.914299289983056*^9, 
   3.916373048484715*^9, 3.916374207156097*^9, 3.91637443294617*^9, 
   3.916463024697422*^9, 3.91671863557359*^9, 3.916729928315239*^9, 
   3.917325755472645*^9, 3.926415566224337*^9, 3.926479535254325*^9, 
   3.927188868275309*^9, 3.92718938624876*^9, 3.927192037439497*^9, 
   3.927192547869474*^9, 3.927533826266898*^9, 3.9275344423411922`*^9, 
   3.927534581488476*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"a7552981-8c2a-4da1-8179-81d491f7daab"]
}, Open  ]],

Cell["Geodesic part of the energy", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 
  3.927188909478157*^9}},ExpressionUUID->"743b17af-8af3-4b50-866a-\
385b48b9ed30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eng", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "-", "2"}], ")"}], "^", "2"}], "-", 
          RowBox[{"4", 
           RowBox[{"e", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{"p", "-", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"e", "^", "2"}]}], ")"}]}], ")"}]}], ")"}]}], "]"}], "/.", 
      RowBox[{"p", "->", 
       RowBox[{"1", "/", 
        RowBox[{"v", "^", "2"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "14"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.905416424554699*^9, 3.905416475943608*^9}, 
   3.90541696313675*^9, {3.9054170956095533`*^9, 3.9054170957812347`*^9}, {
   3.9054171804733143`*^9, 3.9054171810805693`*^9}, {3.905484933100582*^9, 
   3.905484933241488*^9}, {3.9055038100430393`*^9, 3.905503810295523*^9}, 
   3.9060897553296623`*^9, {3.907047564298283*^9, 3.907047703146287*^9}, {
   3.907047864803693*^9, 3.907047866866621*^9}, 3.907059275724809*^9, 
   3.907233121681483*^9, 3.907234324995016*^9, {3.90723438959249*^9, 
   3.907234389966685*^9}, {3.908599253372033*^9, 3.908599262400855*^9}, {
   3.910691706931925*^9, 3.91069171969038*^9}, {3.9108668516725607`*^9, 
   3.910866851849772*^9}, 3.911293327449382*^9, 3.911387172160487*^9, {
   3.9132607911316566`*^9, 3.91326079376384*^9}, 3.913284827593238*^9, {
   3.926415607522587*^9, 3.926415610546019*^9}, 3.926479521227744*^9, {
   3.927188871595215*^9, 3.9271888744268084`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b28aa8cc-f4fd-4d7c-b219-c25198ea8dfb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    SuperscriptBox["v", "2"]}], "+", 
   RowBox[{
    FractionBox["3", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox["v", "4"]}], "+", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"27", "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["e", "2"]}]}], ")"}], " ", 
    SuperscriptBox["v", "6"]}], "+", 
   RowBox[{
    FractionBox["1", "128"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"675", "+", 
      RowBox[{"314", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["e", "4"]}]}], ")"}], " ", 
    SuperscriptBox["v", "8"]}], "+", 
   RowBox[{
    FractionBox["1", "256"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3969", "+", 
      RowBox[{"3389", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"771", " ", 
       SuperscriptBox["e", "4"]}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["e", "6"]}]}], ")"}], " ", 
    SuperscriptBox["v", "10"]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"45927", "+", 
       RowBox[{"59620", " ", 
        SuperscriptBox["e", "2"]}], "+", 
       RowBox[{"21738", " ", 
        SuperscriptBox["e", "4"]}], "+", 
       RowBox[{"3556", " ", 
        SuperscriptBox["e", "6"]}], "+", 
       RowBox[{"231", " ", 
        SuperscriptBox["e", "8"]}]}], ")"}], " ", 
     SuperscriptBox["v", "12"]}], "1024"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"264627", "+", 
       RowBox[{"466657", " ", 
        SuperscriptBox["e", "2"]}], "+", 
       RowBox[{"247678", " ", 
        SuperscriptBox["e", "4"]}], "+", 
       RowBox[{"61250", " ", 
        SuperscriptBox["e", "6"]}], "+", 
       RowBox[{"7935", " ", 
        SuperscriptBox["e", "8"]}], "+", 
       RowBox[{"429", " ", 
        SuperscriptBox["e", "10"]}]}], ")"}], " ", 
     SuperscriptBox["v", "14"]}], "2048"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "15"],
    SeriesData[$CellContext`v, 0, {}, 0, 15, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   1, 0, Rational[1, 2] (-1 + $CellContext`e^2), 0, 
    Rational[3, 8] (-1 + $CellContext`e^2)^2, 0, 
    Rational[1, 16] (-1 + $CellContext`e^2)^2 (27 + 5 $CellContext`e^2), 0, 
    Rational[1, 128] (-1 + $CellContext`e^2)^2 (675 + 314 $CellContext`e^2 + 
     35 $CellContext`e^4), 0, 
    Rational[1, 256] (-1 + $CellContext`e^2)^2 (3969 + 3389 $CellContext`e^2 + 
     771 $CellContext`e^4 + 63 $CellContext`e^6), 0, 
    Rational[1, 1024] (-1 + $CellContext`e^2)^2 (45927 + 
     59620 $CellContext`e^2 + 21738 $CellContext`e^4 + 3556 $CellContext`e^6 + 
     231 $CellContext`e^8), 0, 
    Rational[1, 2048] (-1 + $CellContext`e^2)^2 (264627 + 
     466657 $CellContext`e^2 + 247678 $CellContext`e^4 + 
     61250 $CellContext`e^6 + 7935 $CellContext`e^8 + 429 $CellContext`e^10)},
    0, 15, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9054164694753637`*^9, 3.905416476465691*^9}, 
   3.905416969557214*^9, 3.905417096252561*^9, 3.905417181821135*^9, 
   3.9054849338405027`*^9, 3.90549313810509*^9, 3.905500181840246*^9, 
   3.905503810982081*^9, 3.905584666613914*^9, 3.905584730207022*^9, 
   3.905585487894058*^9, 3.905829261107525*^9, 3.906085477602428*^9, 
   3.906089760366261*^9, 3.906561390542238*^9, 3.906713664315687*^9, 
   3.907047716538835*^9, 3.907047868351053*^9, 3.907059276093326*^9, 
   3.907130541513135*^9, 3.907233123843701*^9, 3.907234327009444*^9, 
   3.907234390528412*^9, 3.907234617937368*^9, 3.9072347496157436`*^9, 
   3.907235834529033*^9, 3.90739578481314*^9, 3.9077489331719723`*^9, 
   3.9085091707988663`*^9, 3.9085326199692307`*^9, 3.908536197600664*^9, 
   3.9085992637347116`*^9, 3.9086086686555*^9, 3.908851378545088*^9, 
   3.909033770681716*^9, 3.910074571190982*^9, 3.910691720421049*^9, 
   3.910764743141936*^9, 3.910860418373524*^9, 3.910866853606395*^9, 
   3.910945570329315*^9, 3.911137334939986*^9, 3.911137866383587*^9, 
   3.911293328083517*^9, 3.911387173388686*^9, 3.912063659188696*^9, 
   3.913189264018762*^9, 3.913190726534379*^9, {3.913194589001425*^9, 
   3.913194613222233*^9}, 3.913194764550201*^9, 3.913260796099764*^9, 
   3.91327762807409*^9, 3.913277881056448*^9, 3.913284828568676*^9, 
   3.913361036765387*^9, 3.913361413084796*^9, 3.913361641807604*^9, 
   3.913361745785276*^9, 3.913362308429615*^9, 3.913794158696583*^9, 
   3.913875779427004*^9, 3.913876749712697*^9, 3.91429929063713*^9, 
   3.916373049636581*^9, 3.9163742084904137`*^9, 3.916374433256127*^9, 
   3.916463025532831*^9, 3.916718636375591*^9, 3.916729928517793*^9, 
   3.917345672183483*^9, 3.926415610920604*^9, 3.926479535465445*^9, 
   3.927188875824732*^9, 3.927192044127749*^9, 3.927534448215019*^9, 
   3.927534585651169*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"e4a14750-76d1-46dd-853f-4dc9bc243254"]
}, Open  ]],

Cell["Linear-in-spin part of the energy", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 
  3.9271889263464613`*^9}},ExpressionUUID->"dd4e979a-ae07-4e28-a9eb-\
d108632b8dc2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]En", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "2"], 
        RowBox[{"2", " ", "p", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            SuperscriptBox["e", "2"], "+", "p"}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}], "/.", 
      RowBox[{"p", "->", 
       RowBox[{"1", "/", 
        RowBox[{"v", "^", "2"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "14"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9106917806749496`*^9, 3.910691798515522*^9}, 
   3.9112933329348183`*^9, {3.9132608219558907`*^9, 3.913260824315777*^9}, {
   3.91328474263701*^9, 3.913284743363124*^9}, {3.926415625486658*^9, 
   3.926415625686005*^9}, {3.926415685710847*^9, 3.9264156871583233`*^9}, {
   3.9264795234006143`*^9, 3.926479525583539*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4923b437-3c78-46b1-9f9e-e95ca5bdf3c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["v", "5"]}]}], "-", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["e", "2"]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "7"]}], "-", 
   RowBox[{
    FractionBox["15", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["e", "2"]}], "+", 
       SuperscriptBox["e", "4"]}], ")"}], "2"], " ", 
    SuperscriptBox["v", "9"]}], "-", 
   RowBox[{
    FractionBox["35", "32"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["e", "2"]}], ")"}], "3"]}], ")"}], " ", 
    SuperscriptBox["v", "11"]}], "-", 
   RowBox[{
    FractionBox["315", "256"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["e", "2"]}], ")"}], "4"]}], ")"}], " ", 
    SuperscriptBox["v", "13"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "15"],
    SeriesData[$CellContext`v, 0, {}, 5, 15, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   Rational[-1, 2] (-1 + $CellContext`e^2)^2, 0, 
    Rational[-3, 4] (-1 + $CellContext`e^2)^2 (3 + $CellContext`e^2), 0, 
    Rational[-15, 16] (-3 + 2 $CellContext`e^2 + $CellContext`e^4)^2, 0, 
    Rational[-35, 32] (-1 + $CellContext`e^2)^2 (3 + $CellContext`e^2)^3, 0, 
    Rational[-315, 256] (-1 + $CellContext`e^2)^2 (3 + $CellContext`e^2)^4}, 
   5, 15, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.910691799068611*^9, 3.910764747547591*^9, 3.9108604229064283`*^9, 
   3.910945575715261*^9, 3.911137335044366*^9, 3.91113786640436*^9, 
   3.911293333617432*^9, 3.9120636599095073`*^9, 3.91318926575075*^9, 
   3.913260825164748*^9, 3.913277629508028*^9, 3.913277881231614*^9, 
   3.913284744350103*^9, 3.913361036801214*^9, 3.91336141580474*^9, 
   3.913361641926428*^9, 3.913361745832768*^9, 3.913362308478191*^9, 
   3.913794160514113*^9, 3.913875781613261*^9, 3.913876750237049*^9, {
   3.914299284650881*^9, 3.9142992913092957`*^9}, 3.916373050834539*^9, 
   3.916374208809413*^9, 3.916374433307808*^9, 3.9167310371361713`*^9, 
   3.917345672301929*^9, 3.926415626559873*^9, 3.926415689643524*^9, 
   3.926479538675*^9, 3.927188883080052*^9, 3.927192046827664*^9, 
   3.9275344551179743`*^9, 3.9275345862390842`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b5eed193-3fbc-48fa-b0d1-05db8d8269d7"]
}, Open  ]],

Cell["Geodesic part of the angular momentum", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 
  3.927188919022341*^9}},ExpressionUUID->"c09ec42f-ac5f-42de-bc7d-\
6001d6635538"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lzg", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"e", "^", "2"}]}], ")"}]}], ")"}]}], "]"}], "/.", 
      RowBox[{"p", "->", 
       RowBox[{"1", "/", 
        RowBox[{"v", "^", "2"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "11"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"v", ">", "0"}]}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.905500546203518*^9, 3.90550060526044*^9}, {
   3.906561689504505*^9, 3.906561716076229*^9}, {3.907047750202344*^9, 
   3.907047879500408*^9}, 3.907059283282304*^9, 3.9072331302357683`*^9, 
   3.907234335560147*^9, {3.908599278992488*^9, 3.908599279337973*^9}, {
   3.9106918140519757`*^9, 3.910691833426071*^9}, 3.910866732024644*^9, 
   3.911293338984404*^9, {3.911312518662229*^9, 3.911312519074533*^9}, {
   3.911312629049605*^9, 3.911312629784826*^9}, 3.911387186323091*^9, {
   3.913260835977948*^9, 3.9132608384561*^9}, {3.917670728808683*^9, 
   3.917670729319264*^9}, {3.9176711064662857`*^9, 3.917671107174823*^9}, {
   3.926415641770105*^9, 3.926415694314959*^9}, {3.926479536903794*^9, 
   3.926479537287535*^9}, {3.927188887055017*^9, 3.927188891974183*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"66f89e69-1eae-4365-929b-8cb93f5cec02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", "v"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", "v"}], "+", 
   RowBox[{
    FractionBox["3", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox["v", "3"]}], "+", 
   RowBox[{
    FractionBox["5", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["e", "2"]}], ")"}], "3"], " ", 
    SuperscriptBox["v", "5"]}], "+", 
   RowBox[{
    FractionBox["35", "128"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["e", "2"]}], ")"}], "4"], " ", 
    SuperscriptBox["v", "7"]}], "+", 
   RowBox[{
    FractionBox["63", "256"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["e", "2"]}], ")"}], "5"], " ", 
    SuperscriptBox["v", "9"]}], "+", 
   FractionBox[
    RowBox[{"231", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["e", "2"]}], ")"}], "6"], " ", 
     SuperscriptBox["v", "11"]}], "1024"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "12"],
    SeriesData[$CellContext`v, 0, {}, -1, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   1, 0, Rational[1, 2] (3 + $CellContext`e^2), 0, 
    Rational[3, 8] (3 + $CellContext`e^2)^2, 0, 
    Rational[5, 16] (3 + $CellContext`e^2)^3, 0, 
    Rational[35, 128] (3 + $CellContext`e^2)^4, 0, 
    Rational[63, 256] (3 + $CellContext`e^2)^5, 0, 
    Rational[231, 1024] (3 + $CellContext`e^2)^6}, -1, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.905500605859021*^9, 3.905503817475314*^9, 3.905584733959945*^9, 
   3.905585489788207*^9, 3.90582926286182*^9, 3.906085484980532*^9, 
   3.906089873504435*^9, 3.906561460179329*^9, {3.906561682994129*^9, 
   3.906561716633671*^9}, 3.906713665415387*^9, {3.907047854116914*^9, 
   3.907047882703486*^9}, 3.907059284978318*^9, 3.907130623013711*^9, 
   3.907233131880484*^9, 3.907234337288185*^9, 3.907234426130205*^9, 
   3.907234619824924*^9, 3.907234757424054*^9, 3.90723583995543*^9, 
   3.907395847437036*^9, 3.907748937306655*^9, 3.9085091740943413`*^9, 
   3.908532622795567*^9, 3.908536201075934*^9, 3.908599281061694*^9, 
   3.908608674696264*^9, 3.908851383590466*^9, 3.909033775183604*^9, 
   3.910074574096668*^9, {3.910691821337129*^9, 3.910691834247224*^9}, 
   3.910764749704634*^9, 3.910860424343054*^9, 3.910866733975918*^9, 
   3.910945580289679*^9, 3.911137335196244*^9, 3.91113786646722*^9, 
   3.911293339619279*^9, 3.911312519911518*^9, 3.911312631011353*^9, 
   3.911387187199998*^9, 3.9120636605139*^9, 3.913189266626321*^9, 
   3.913190729015275*^9, 3.913194646397984*^9, 3.913194767451222*^9, {
   3.913260831325572*^9, 3.913260839943647*^9}, 3.913277630428739*^9, 
   3.913277881350945*^9, 3.913361036839583*^9, 3.91336141615654*^9, 
   3.913361642046786*^9, 3.9133617458841476`*^9, 3.913362308530991*^9, 
   3.913794161296745*^9, 3.913875783729045*^9, 3.913876750815813*^9, 
   3.914299292085928*^9, 3.916373052027107*^9, 3.916374208971987*^9, 
   3.916374433361575*^9, 3.916463025658513*^9, 3.916718638798451*^9, 
   3.916729931212397*^9, 3.91734567236686*^9, 3.917670730515936*^9, 
   3.91767110784713*^9, {3.926415642274881*^9, 3.926415694714902*^9}, 
   3.926479539075288*^9, 3.927188892598662*^9, 3.927192048351992*^9, 
   3.927534463047045*^9, 3.927534586577828*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"3a72fed0-b770-45b5-a48a-e77073b97c0f"]
}, Open  ]],

Cell["Linear-in-spin part of the angular momentum", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 
  3.927188934770336*^9}},ExpressionUUID->"aa185a0b-9fd2-4038-905c-\
4cd80ba72856"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Lz", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["e", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"]}], ")"}], " ", "p",
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            SuperscriptBox["e", "2"], "+", "p"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"2", " ", "p"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["e", "2"], "-", "p"}], ")"}], "2"], " ", "p"}]], "/.", 
      RowBox[{"p", "->", 
       RowBox[{"1", "/", 
        RowBox[{"v", "^", "2"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "11"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"v", ">", "0"}]}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.910691876082982*^9, 3.910691902403535*^9}, {
   3.91086673991877*^9, 3.910866740113809*^9}, 3.911293346086358*^9, {
   3.913260843592581*^9, 3.913260845948183*^9}, {3.92641565571864*^9, 
   3.9264156558618*^9}, 3.926415699610952*^9, {3.926479538772487*^9, 
   3.926479540148675*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"483de56f-df98-4f7e-b0d7-1f774cd2ed31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["v", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "27"}], "-", 
      RowBox[{"34", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["e", "4"]}]}], ")"}], " ", 
    SuperscriptBox["v", "4"]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "81"}], "-", 
      RowBox[{"131", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"39", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["e", "6"]}]}], ")"}], " ", 
    SuperscriptBox["v", "6"]}], "+", 
   RowBox[{
    FractionBox["1", "128"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4185"}], "-", 
      RowBox[{"7180", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"3910", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"1004", " ", 
       SuperscriptBox["e", "6"]}], "-", 
      RowBox[{"105", " ", 
       SuperscriptBox["e", "8"]}]}], ")"}], " ", 
    SuperscriptBox["v", "8"]}], "+", 
   RowBox[{
    FractionBox["1", "64"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6804"}], "-", 
      RowBox[{"12175", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"9372", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"3594", " ", 
       SuperscriptBox["e", "6"]}], "-", 
      RowBox[{"760", " ", 
       SuperscriptBox["e", "8"]}], "-", 
      RowBox[{"63", " ", 
       SuperscriptBox["e", "10"]}]}], ")"}], " ", 
    SuperscriptBox["v", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "12"],
    SeriesData[$CellContext`v, 0, {}, 0, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   1, 0, -2, 0, 
    Rational[1, 8] (-27 - 34 $CellContext`e^2 - 3 $CellContext`e^4), 0, 
    Rational[1, 8] (-81 - 131 $CellContext`e^2 - 39 $CellContext`e^4 - 
     5 $CellContext`e^6), 0, 
    Rational[1, 128] (-4185 - 7180 $CellContext`e^2 - 3910 $CellContext`e^4 - 
     1004 $CellContext`e^6 - 105 $CellContext`e^8), 0, 
    Rational[1, 64] (-6804 - 12175 $CellContext`e^2 - 9372 $CellContext`e^4 - 
     3594 $CellContext`e^6 - 760 $CellContext`e^8 - 63 $CellContext`e^10)}, 0,
    12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.910691903229903*^9, 3.910764752204089*^9, 
  3.91086042654944*^9, 3.9108667410208597`*^9, 3.910945584159148*^9, 
  3.911137335342263*^9, 3.911137866513623*^9, 3.911293346766086*^9, 
  3.912063661048894*^9, 3.9131892672194977`*^9, 3.913260848794318*^9, 
  3.913277631833743*^9, 3.913277883428688*^9, 3.913361037237565*^9, 
  3.913361416906398*^9, 3.913361644987127*^9, 3.913361746287941*^9, 
  3.913362308918375*^9, 3.913794162424662*^9, 3.9138757861299353`*^9, 
  3.913876751944929*^9, 3.914299293110902*^9, 3.9163730531734343`*^9, 
  3.916374209978149*^9, 3.9163744337815223`*^9, 3.916731039421392*^9, 
  3.917345672971541*^9, 3.926415656991776*^9, 3.926415699945938*^9, 
  3.926479540573334*^9, 3.927188894429531*^9, 3.927192049882772*^9, 
  3.9275344985055532`*^9, 3.927534587342845*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"4870a239-9cce-4dd2-a717-8e88267ef72d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Frequencies", "Subsection",
 CellChangeTimes->{{3.926478194394355*^9, 
  3.926478200843731*^9}},ExpressionUUID->"0250e282-1839-4e08-824d-\
85a447abfdbe"],

Cell["Geodesic part of the temporal Mino-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 
  3.927188987505933*^9}},ExpressionUUID->"c823620c-6c5f-4c5b-8246-\
28b77b82de47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalUpsilon]tg", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["v", "4"]}]], "+", 
     FractionBox[
      RowBox[{"3", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["e", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["v", "2"]}]], "+", 
     FractionBox[
      RowBox[{"60", "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["e", "2"]}], "-", 
       RowBox[{"33", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"60", "-", 
          RowBox[{"9", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"420", "-", 
         RowBox[{"285", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"60", "-", 
            RowBox[{"13", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"260", "+", 
            RowBox[{"83", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"300", "+", 
            RowBox[{"87", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["e", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"360", "-", 
            RowBox[{"85", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "95"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], ")"}]}], "-", 
         RowBox[{"189", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "88"}], "+", 
            RowBox[{"73", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"229", "+", 
            RowBox[{"88", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1261", "+", 
            RowBox[{"473", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "4"]}], 
      RowBox[{"128", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], "2"]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "2"]}]], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "57480"}], "+", 
         RowBox[{"52377", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"102688", "+", 
            RowBox[{"49121", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], "+", 
            RowBox[{
             SuperscriptBox["e", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "200"}], "+", 
               RowBox[{"49", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["e", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"999", "+", 
               RowBox[{"191", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1840"}], "+", 
               RowBox[{"201", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4397", "+", 
               RowBox[{"2087", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       SuperscriptBox["v", "6"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1024", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3589156", "-", 
         RowBox[{"3420757", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"773956", "+", 
            RowBox[{"522633", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1809964", "+", 
            RowBox[{"1229391", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9813", "+", 
               RowBox[{"2698", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["e", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"45652", "+", 
               RowBox[{"1389", " ", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["e", "2"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["e", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"8480", "-", 
                  RowBox[{"1304", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
               RowBox[{"175", " ", 
                SuperscriptBox["e", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["e", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "8"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "9"],
      SeriesData[$CellContext`v, 0, {}, -4, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 
     0, {(1 - $CellContext`e^2)^Rational[-3, 2], 
      0, (Rational[1, 2] (3 - 5 $CellContext`e^2)) (1 - $CellContext`e^2)^
       Rational[-3, 2], 
      0, (Rational[1, 8] (-1 + $CellContext`e^2)^(-2)) (60 - 
       120 $CellContext`e^2 - 
       33 (1 - $CellContext`e^2)^
        Rational[1, 2] + $CellContext`e^4 (60 - 
         9 (1 - $CellContext`e^2)^Rational[1, 2])), 
      0, (Rational[1, 16] (-1 + $CellContext`e^2)^(-2)) (420 - 
       285 (1 - $CellContext`e^2)^
        Rational[1, 2] + $CellContext`e^6 (60 - 
         13 (1 - $CellContext`e^2)^Rational[1, 2]) - (3 $CellContext`e^2) (
        260 + 83 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (
         300 + 87 (1 - $CellContext`e^2)^Rational[1, 2])), 
      0, (Rational[
        1, 128] (-1 + $CellContext`e^2)^(-2)) ($CellContext`e^8 (360 - 
         85 (1 - $CellContext`e^2)^Rational[1, 2]) - (
        24 $CellContext`e^6) (-95 + (1 - $CellContext`e^2)^Rational[1, 2]) - 
       189 (-88 + 
        73 (1 - $CellContext`e^2)^Rational[1, 2]) + (48 $CellContext`e^4) (
         229 + 88 (1 - $CellContext`e^2)^Rational[1, 2]) - (
        24 $CellContext`e^2) (1261 + 
        473 (1 - $CellContext`e^2)^Rational[1, 2])), 
      0, (Rational[-3, 256] (-1 + $CellContext`e^2)^(-2)) (-57480 + 
       52377 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`e^2 (102688 + 
         49121 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`e^8 (-200 + 
           49 (1 - $CellContext`e^2)^Rational[1, 2]) - (8 $CellContext`e^4) (
          999 + 191 (1 - $CellContext`e^2)^
            Rational[1, 2]) + $CellContext`e^6 (-1840 + 
           201 (1 - $CellContext`e^2)^Rational[1, 2]) - (8 $CellContext`e^2) (
          4397 + 2087 (1 - $CellContext`e^2)^Rational[1, 2]))), 
      0, (Rational[1, 1024] (-1 + $CellContext`e^2)^(-2)) (3589156 - 
       3420757 (1 - $CellContext`e^2)^Rational[1, 2] - (8 $CellContext`e^2) (
        773956 + 522633 (1 - $CellContext`e^2)^
          Rational[1, 2]) + $CellContext`e^4 (1809964 + 
         1229391 (1 - $CellContext`e^2)^Rational[1, 2] + (
           64 $CellContext`e^2) (9813 + 
           2698 (1 - $CellContext`e^2)^Rational[1, 2]) + (
           3 $CellContext`e^4) (45652 + 
           1389 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`e^2 (
             8480 - 1304 (1 - $CellContext`e^2)^Rational[1, 2]) - (
            175 $CellContext`e^4) (-4 + (1 - $CellContext`e^2)^
             Rational[1, 2]))))}, -4, 9, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.926478208173899*^9, 3.9264782304404693`*^9}, {
   3.926479545741087*^9, 3.926479549148757*^9}, 3.92650226793678*^9, {
   3.927188959316351*^9, 3.927188972016125*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3d4f1b58-7aaf-4f2a-a816-718585bb7afb"],

Cell["Linear-in-spin part of the temporal Mino-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 
  3.927189011446128*^9}},ExpressionUUID->"b8a8c13a-5d51-4527-b399-\
f4209d1c8282"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[CapitalUpsilon]t", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", "v"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{"9", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], ")"}]}]}], ")"}], " ", "v"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"11", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "64"}], "+", 
            RowBox[{"55", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"244", "+", 
            RowBox[{"85", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "3"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5472", "-", 
         RowBox[{"5067", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{
          SuperscriptBox["e", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"108", "-", 
            RowBox[{"26", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"44", "+", 
            RowBox[{"9", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1155", "+", 
            RowBox[{"376", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1744", "+", 
            RowBox[{"637", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "5"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"128", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["e", "2"]}], ")"}], "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"280", " ", 
          SuperscriptBox["e", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], ")"}]}], "-", 
         RowBox[{"88", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"180", "+", 
            RowBox[{"67", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "344"}], "+", 
            RowBox[{"85", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7964"}], "+", 
            RowBox[{"7649", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"29157", "+", 
            RowBox[{"12440", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"180904", "+", 
            RowBox[{"86313", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "7"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "9"],
      SeriesData[$CellContext`v, 0, {}, -1, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 
     0, {$CellContext`e^2 (1 - $CellContext`e^2)^Rational[-3, 2], 
      0, (Rational[1, 2] (-1 + $CellContext`e^2)^(-2)) (-12 - 
       12 $CellContext`e^4 + 
       9 (1 - $CellContext`e^2)^Rational[1, 2] + (8 $CellContext`e^2) (
         3 + (1 - $CellContext`e^2)^Rational[1, 2])), 
      0, (Rational[
        1, 8] (-1 + $CellContext`e^2)^(-2)) ((
         9 $CellContext`e^6) (-4 + (1 - $CellContext`e^2)^Rational[1, 2]) - (
        8 $CellContext`e^4) (39 + 11 (1 - $CellContext`e^2)^Rational[1, 2]) + 
       6 (-64 + 55 (1 - $CellContext`e^2)^Rational[1, 2]) + (
         3 $CellContext`e^2) (244 + 
         85 (1 - $CellContext`e^2)^Rational[1, 2])), 
      0, (Rational[-1, 16] (-1 + $CellContext`e^2)^(-2)) (5472 - 
       5067 (1 - $CellContext`e^2)^
        Rational[1, 2] + $CellContext`e^8 (108 - 
         26 (1 - $CellContext`e^2)^Rational[1, 2]) + (6 $CellContext`e^6) (44 + 
         9 (1 - $CellContext`e^2)^Rational[1, 2]) + (4 $CellContext`e^4) (
         1155 + 376 (1 - $CellContext`e^2)^Rational[1, 2]) - (
        6 $CellContext`e^2) (1744 + 
        637 (1 - $CellContext`e^2)^Rational[1, 2])), 
      0, (Rational[
        1, 128] (-1 + $CellContext`e^2)^(-2)) ((
         280 $CellContext`e^8) (-21 + (1 - $CellContext`e^2)^
          Rational[1, 2]) - (88 $CellContext`e^6) (180 + 
        67 (1 - $CellContext`e^2)^Rational[1, 2]) + (
         3 $CellContext`e^10) (-344 + 
         85 (1 - $CellContext`e^2)^Rational[1, 2]) + 
       36 (-7964 + 7649 (1 - $CellContext`e^2)^Rational[1, 2]) - (
        8 $CellContext`e^4) (29157 + 
        12440 (1 - $CellContext`e^2)^Rational[1, 2]) + (3 $CellContext`e^2) (
         180904 + 86313 (1 - $CellContext`e^2)^Rational[1, 2]))}, -1, 9, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.926478204804004*^9, 3.926478233471889*^9}, {
  3.926479550613344*^9, 3.926479553392219*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"8c58a0ca-9be5-43c0-bfdd-7152e6e77498"],

Cell["Geodesic part of the radial Mino-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 
  3.92718899707469*^9}},ExpressionUUID->"77eac1a7-09d1-4a74-a316-\
737077c24dd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalUpsilon]rg", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", "v"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", "v"}], "+", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15"}], "+", 
        SuperscriptBox["e", "4"]}], ")"}], " ", 
      SuperscriptBox["v", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "351"}], "-", 
        RowBox[{"135", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["e", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["e", "6"]}]}], ")"}], " ", 
      SuperscriptBox["v", "5"]}], "+", 
     RowBox[{
      FractionBox["1", "128"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "11421"}], "-", 
        RowBox[{"9720", " ", 
         SuperscriptBox["e", "2"]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["e", "4"]}], "+", 
        RowBox[{"264", " ", 
         SuperscriptBox["e", "6"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["e", "8"]}]}], ")"}], " ", 
      SuperscriptBox["v", "7"]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "32319"}], "-", 
        RowBox[{"46251", " ", 
         SuperscriptBox["e", "2"]}], "-", 
        RowBox[{"5688", " ", 
         SuperscriptBox["e", "4"]}], "+", 
        RowBox[{"488", " ", 
         SuperscriptBox["e", "6"]}], "+", 
        RowBox[{"225", " ", 
         SuperscriptBox["e", "8"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["e", "10"]}]}], ")"}], " ", 
      SuperscriptBox["v", "9"]}], "+", 
     RowBox[{
      FractionBox["1", "1024"], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "571779"}], "-", 
         RowBox[{"1230552", " ", 
          SuperscriptBox["e", "2"]}], "-", 
         RowBox[{"260127", " ", 
          SuperscriptBox["e", "4"]}], "-", 
         RowBox[{"9856", " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{"4497", " ", 
          SuperscriptBox["e", "8"]}], "+", 
         RowBox[{"1064", " ", 
          SuperscriptBox["e", "10"]}], "+", 
         RowBox[{"77", " ", 
          SuperscriptBox["e", "12"]}]}], ")"}], " ", 
       SuperscriptBox["v", "11"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "12"],
      SeriesData[$CellContext`v, 0, {}, -1, 12, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 0, {
     1, 0, Rational[1, 2] (-3 + $CellContext`e^2), 0, 
      Rational[3, 8] (-15 + $CellContext`e^4), 0, 
      Rational[1, 16] (-351 - 135 $CellContext`e^2 + 21 $CellContext`e^4 + 
       5 $CellContext`e^6), 0, 
      Rational[1, 128] (-11421 - 9720 $CellContext`e^2 - 192 $CellContext`e^4 + 
       264 $CellContext`e^6 + 35 $CellContext`e^8), 0, 
      Rational[3, 256] (-32319 - 46251 $CellContext`e^2 - 
       5688 $CellContext`e^4 + 488 $CellContext`e^6 + 225 $CellContext`e^8 + 
       21 $CellContext`e^10), 0, 
      Rational[3, 1024] (-571779 - 1230552 $CellContext`e^2 - 
       260127 $CellContext`e^4 - 9856 $CellContext`e^6 + 
       4497 $CellContext`e^8 + 1064 $CellContext`e^10 + 
       77 $CellContext`e^12)}, -1, 12, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.91932130649564*^9, 3.919321309115088*^9}, {
  3.926479556080801*^9, 3.926479556552025*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ffcbd811-1b75-4b14-bbcd-b055d0b462a4"],

Cell["Linear-in-spin part of the radial Mino-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 
  3.92718901869064*^9}},ExpressionUUID->"aa60396d-af06-4d4b-86be-\
ffaac07291e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[CapitalUpsilon]r", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      SuperscriptBox["v", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"33", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["e", "4"]}]}], ")"}], " ", 
      SuperscriptBox["v", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"693", "+", 
        RowBox[{"357", " ", 
         SuperscriptBox["e", "2"]}], "-", 
        RowBox[{"23", " ", 
         SuperscriptBox["e", "4"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["e", "6"]}]}], ")"}], " ", 
      SuperscriptBox["v", "6"]}], "+", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      RowBox[{"(", 
       RowBox[{"7209", "+", 
        RowBox[{"7188", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"508", " ", 
         SuperscriptBox["e", "4"]}], "-", 
        RowBox[{"156", " ", 
         SuperscriptBox["e", "6"]}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["e", "8"]}]}], ")"}], " ", 
      SuperscriptBox["v", "8"]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      RowBox[{"(", 
       RowBox[{"302049", "+", 
        RowBox[{"489957", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"69544", " ", 
         SuperscriptBox["e", "4"]}], "-", 
        RowBox[{"56", " ", 
         SuperscriptBox["e", "6"]}], "-", 
        RowBox[{"2335", " ", 
         SuperscriptBox["e", "8"]}], "-", 
        RowBox[{"315", " ", 
         SuperscriptBox["e", "10"]}]}], ")"}], " ", 
      SuperscriptBox["v", "10"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "12"],
      SeriesData[$CellContext`v, 0, {}, 2, 12, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 0, {
     Rational[1, 2] (3 - $CellContext`e^2), 0, 
      Rational[1, 4] (33 + 4 $CellContext`e^2 - 3 $CellContext`e^4), 0, 
      Rational[1, 16] (693 + 357 $CellContext`e^2 - 23 $CellContext`e^4 - 
       15 $CellContext`e^6), 0, 
      Rational[1, 32] (7209 + 7188 $CellContext`e^2 + 508 $CellContext`e^4 - 
       156 $CellContext`e^6 - 35 $CellContext`e^8), 0, 
      Rational[1, 256] (302049 + 489957 $CellContext`e^2 + 
       69544 $CellContext`e^4 - 56 $CellContext`e^6 - 2335 $CellContext`e^8 - 
       315 $CellContext`e^10)}, 2, 12, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.926478280954179*^9, 3.92647828666404*^9}, {
  3.92647955771207*^9, 3.9264795592076807`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"427fed82-52cb-4ae3-92f9-a3c0033b62f3"],

Cell["Geodesic part of the azimuthal Mino-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 
  3.927189003270143*^9}},ExpressionUUID->"8f25cbef-6f17-440d-9e2a-\
fde42ab4f8d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalUpsilon]\[Phi]g", "=", "Lzg"}]], "Input",
 CellChangeTimes->{{3.907396707746613*^9, 3.907396720137732*^9}, {
  3.907396786362976*^9, 3.9073967884386473`*^9}, {3.9077493080231037`*^9, 
  3.907749308899045*^9}, {3.90853275193087*^9, 3.908532760177886*^9}, {
  3.908617290934339*^9, 3.908617291378621*^9}, {3.908617330684442*^9, 
  3.908617331452224*^9}, {3.910692019730857*^9, 3.9106920207950373`*^9}, {
  3.924251972915197*^9, 3.924251974354918*^9}, {3.926479561416074*^9, 
  3.926479562851672*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"03e0795d-0b1a-4ef5-b6c7-28a61860fc41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", "v"], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", "v"}], "+", 
   RowBox[{
    FractionBox["3", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox["v", "3"]}], "+", 
   RowBox[{
    FractionBox["5", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["e", "2"]}], ")"}], "3"], " ", 
    SuperscriptBox["v", "5"]}], "+", 
   RowBox[{
    FractionBox["35", "128"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["e", "2"]}], ")"}], "4"], " ", 
    SuperscriptBox["v", "7"]}], "+", 
   RowBox[{
    FractionBox["63", "256"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["e", "2"]}], ")"}], "5"], " ", 
    SuperscriptBox["v", "9"]}], "+", 
   FractionBox[
    RowBox[{"231", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["e", "2"]}], ")"}], "6"], " ", 
     SuperscriptBox["v", "11"]}], "1024"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "12"],
    SeriesData[$CellContext`v, 0, {}, -1, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   1, 0, Rational[1, 2] (3 + $CellContext`e^2), 0, 
    Rational[3, 8] (3 + $CellContext`e^2)^2, 0, 
    Rational[5, 16] (3 + $CellContext`e^2)^3, 0, 
    Rational[35, 128] (3 + $CellContext`e^2)^4, 0, 
    Rational[63, 256] (3 + $CellContext`e^2)^5, 0, 
    Rational[231, 1024] (3 + $CellContext`e^2)^6}, -1, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.926478302605562*^9, 3.926479563375268*^9, 
  3.927189076786646*^9, 3.927192140285863*^9, 3.927534559182254*^9, 
  3.927534596475884*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"0e978f48-2231-4f6e-a439-b803973147c3"]
}, Open  ]],

Cell["Linear-in-spin part of the azimuthal Mino-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 
  3.927189025410946*^9}},ExpressionUUID->"8fb0d3dc-b139-47f7-a775-\
642e8911009a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[CapitalUpsilon]\[Phi]", "=", 
  RowBox[{
   RowBox[{"\[Delta]Lz", "-", "Eng"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.907224658096406*^9, 3.907224666153757*^9}, {
  3.907396724981132*^9, 3.907396754913126*^9}, {3.9073967915902*^9, 
  3.907396794681416*^9}, {3.907749317308291*^9, 3.907749323362831*^9}, {
  3.908532763539571*^9, 3.9085327699622183`*^9}, {3.908599312848198*^9, 
  3.908599313350587*^9}, {3.908617296198951*^9, 3.908617296598633*^9}, {
  3.908617336466817*^9, 3.908617337084762*^9}, {3.909118612581743*^9, 
  3.909118616121941*^9}, {3.91086049831115*^9, 3.9108605082733297`*^9}, {
  3.924251977811077*^9, 3.924251979434346*^9}, {3.926478312359291*^9, 
  3.9264783128237133`*^9}, {3.92647956565981*^9, 3.926479571819686*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0061a453-6a7f-4bde-89d7-cec9230103c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    SuperscriptBox["v", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "15"}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["e", "4"]}]}], ")"}], " ", 
    SuperscriptBox["v", "4"]}], "+", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "189"}], "-", 
      RowBox[{"213", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"95", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["e", "6"]}]}], ")"}], " ", 
    SuperscriptBox["v", "6"]}], "+", 
   RowBox[{
    FractionBox["1", "32"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1215"}], "-", 
      RowBox[{"1536", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"998", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"312", " ", 
       SuperscriptBox["e", "6"]}], "-", 
      RowBox[{"35", " ", 
       SuperscriptBox["e", "8"]}]}], ")"}], " ", 
    SuperscriptBox["v", "8"]}], "+", 
   RowBox[{
    FractionBox["1", "256"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "31185"}], "-", 
      RowBox[{"44151", " ", 
       SuperscriptBox["e", "2"]}], "-", 
      RowBox[{"35450", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"16286", " ", 
       SuperscriptBox["e", "6"]}], "-", 
      RowBox[{"3685", " ", 
       SuperscriptBox["e", "8"]}], "-", 
      RowBox[{"315", " ", 
       SuperscriptBox["e", "10"]}]}], ")"}], " ", 
    SuperscriptBox["v", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "12"],
    SeriesData[$CellContext`v, 0, {}, 2, 12, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   Rational[1, 2] (-3 - $CellContext`e^2), 0, 
    Rational[1, 4] (-15 - 14 $CellContext`e^2 - 3 $CellContext`e^4), 0, 
    Rational[1, 16] (-189 - 213 $CellContext`e^2 - 95 $CellContext`e^4 - 
     15 $CellContext`e^6), 0, 
    Rational[1, 32] (-1215 - 1536 $CellContext`e^2 - 998 $CellContext`e^4 - 
     312 $CellContext`e^6 - 35 $CellContext`e^8), 0, 
    Rational[1, 256] (-31185 - 44151 $CellContext`e^2 - 
     35450 $CellContext`e^4 - 16286 $CellContext`e^6 - 3685 $CellContext`e^8 - 
     315 $CellContext`e^10)}, 2, 12, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.926478313339073*^9, 3.9264795722608833`*^9, 
  3.92718907867275*^9, 3.927192141634533*^9, 3.927534561905714*^9, 
  3.927534597881936*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"75e338bc-af57-4a28-910f-caf9e5482af2"]
}, Open  ]],

Cell["Geodesic part of the radial coordinate-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 3.92718899707469*^9}, {3.927189036246642*^9, 
  3.927189038134349*^9}},ExpressionUUID->"e46aace8-f382-4d51-9e5c-\
b0c0ec1a58d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalOmega]rg", "=", 
  RowBox[{
   RowBox[{"\[CapitalUpsilon]rg", "/", "\[CapitalUpsilon]tg"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.907398260956869*^9, 3.9073982736585217`*^9}, {
  3.907754055140432*^9, 3.907754063231509*^9}, {3.908509356421141*^9, 
  3.908509357105575*^9}, {3.91069203674613*^9, 3.91069203773746*^9}, {
  3.926478350295488*^9, 3.926478350767192*^9}, {3.9264795749236937`*^9, 
  3.926479580083578*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c48b7d26-1a2a-4055-8634-e2f316685b74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["v", "3"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["v", "5"]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"5", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "7"]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["e", "4"]}], "-", 
        RowBox[{"5", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"15", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "9"]}], "-", 
   RowBox[{
    FractionBox["3", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "348"}], "+", 
        RowBox[{"432", " ", 
         SuperscriptBox["e", "6"]}], "+", 
        RowBox[{"618", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1352", "-", 
           RowBox[{"455", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "77"}], "+", 
           RowBox[{"90", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "11"]}], "-", 
   RowBox[{
    FractionBox["3", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"420", "+", 
        RowBox[{"1296", " ", 
         SuperscriptBox["e", "8"]}], "+", 
        RowBox[{"714", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"8908", "-", 
           RowBox[{"3570", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "49"}], "+", 
           RowBox[{"40", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3284"}], "+", 
           RowBox[{"6491", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "13"]}], "-", 
   RowBox[{
    FractionBox["1", "128"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"93312", " ", 
         SuperscriptBox["e", "10"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"634552", "-", 
           RowBox[{"91776", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"5184", " ", 
         SuperscriptBox["e", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "121"}], "+", 
           RowBox[{"75", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"360", " ", 
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3287"}], "+", 
           RowBox[{"1545", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "28918"}], "+", 
           RowBox[{"44227", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "855968"}], "+", 
           RowBox[{"1148865", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "15"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "16"],
    SeriesData[$CellContext`v, 0, {}, 3, 16, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 
   0, {(1 - $CellContext`e^2)^Rational[3, 2], 
    0, (-3) (1 - $CellContext`e^2)^Rational[5, 2], 0, 
    Rational[-3, 2] (1 - $CellContext`e^2)^Rational[5, 2] (-2 + 
     6 $CellContext`e^2 + 5 (1 - $CellContext`e^2)^Rational[1, 2]), 0, 
    Rational[-3, 2] (1 - $CellContext`e^2)^Rational[5, 2] (14 + 
     18 $CellContext`e^4 - 5 (1 - $CellContext`e^2)^Rational[1, 2] + 
     2 $CellContext`e^2 (-8 + 15 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[-3, 16] (1 - $CellContext`e^2)^Rational[5, 2] (-348 + 
     432 $CellContext`e^6 + 
     618 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`e^2 (1352 - 
       455 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     12 $CellContext`e^4 (-77 + 90 (1 - $CellContext`e^2)^Rational[1, 2])), 0,
     Rational[-3, 16] (1 - $CellContext`e^2)^Rational[5, 2] (420 + 
     1296 $CellContext`e^8 + 
     714 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`e^4 (8908 - 
       3570 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     108 $CellContext`e^6 (-49 + 
       40 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (-3284 + 
       6491 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[-1, 128] (1 - $CellContext`e^2)^Rational[5, 2] (
     93312 $CellContext`e^10 + $CellContext`e^2 (634552 - 
       91776 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     5184 $CellContext`e^8 (-121 + 75 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     360 $CellContext`e^6 (-3287 + 
      1545 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     8 (-28918 + 
       44227 (1 - $CellContext`e^2)^
         Rational[1, 2]) + $CellContext`e^4 (-855968 + 
       1148865 (1 - $CellContext`e^2)^Rational[1, 2]))}, 3, 16, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.907398274113154*^9, 3.907754064224809*^9, 
  3.908509358067122*^9, 3.908532782895628*^9, 3.908536228910636*^9, 
  3.908599332223176*^9, 3.908608699061853*^9, 3.908617340374302*^9, 
  3.908851425607603*^9, 3.90903383673526*^9, 3.9100746278783503`*^9, 
  3.910692038235524*^9, 3.9107648031362333`*^9, 3.910860525064427*^9, 
  3.9112888531503468`*^9, 3.913198620268023*^9, 3.913280027236399*^9, 
  3.913885478344078*^9, 3.916739461755848*^9, 3.916908407354999*^9, 
  3.917344526892756*^9, 3.917603395620689*^9, 3.9176731748356543`*^9, 
  3.919321347958884*^9, 3.919321920707028*^9, 3.919397159140769*^9, 
  3.919406926370283*^9, 3.919499124561115*^9, 3.919747011188772*^9, 
  3.9264783518203783`*^9, 3.926479580569319*^9, 3.927189080564725*^9, 
  3.927192143510349*^9, 3.927534564841075*^9, 3.927534600016831*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"3e8fe378-7dd6-40ca-984d-140c68a705d5"]
}, Open  ]],

Cell["Linear-in-spin part of the radial coordinate-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 3.92718899707469*^9}, {3.927189036246642*^9, 
  3.9271890574906607`*^9}},ExpressionUUID->"23701a43-9f09-4ad1-ac56-\
eb475d3d3a5e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[CapitalOmega]r", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[CapitalUpsilon]r", "/", "\[CapitalUpsilon]tg"}], "-", 
    RowBox[{"\[CapitalUpsilon]rg", "*", 
     RowBox[{"\[Delta]\[CapitalUpsilon]t", "/", 
      RowBox[{"\[CapitalUpsilon]tg", "^", "2"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.907398275019324*^9, 3.9073983003341208`*^9}, {
  3.907754080896936*^9, 3.90775412815942*^9}, {3.909118623037562*^9, 
  3.9091186236053543`*^9}, {3.910084474113474*^9, 3.9100844749128838`*^9}, {
  3.926478366043759*^9, 3.926478366660131*^9}, {3.926479582679907*^9, 
  3.926479597367651*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"fb4a0c53-57ba-4c7d-a048-1e6200bc46c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["v", "6"]}], "+", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}]], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "8"]}], "+", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"26", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}]]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"62", "-", 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "75"}], "+", 
         RowBox[{"42", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "10"]}], "+", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "90"}], "+", 
      RowBox[{"162", " ", 
       SuperscriptBox["e", "6"]}], "+", 
      RowBox[{"279", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}]]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"442", "+", 
         RowBox[{"53", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "39"}], "+", 
         RowBox[{"73", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "12"]}], "+", 
   RowBox[{
    FractionBox["3", "32"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4752", " ", 
       SuperscriptBox["e", "8"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"27084", "-", 
         RowBox[{"2933", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "134"}], "+", 
         RowBox[{"569", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1403"}], "+", 
         RowBox[{"1422", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "836"}], "+", 
         RowBox[{"8489", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "14"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "16"],
    SeriesData[$CellContext`v, 0, {}, 6, 16, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   Rational[3, 2] (1 - $CellContext`e^2)^Rational[5, 2], 0, 
    Rational[3, 2] (-1 + $CellContext`e^2)^2 (
     4 + (1 - $CellContext`e^2)^
      Rational[1, 2] + $CellContext`e^2 (-4 + 
       5 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[3, 4] (-1 + $CellContext`e^2)^2 (13 + 
     26 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`e^2 (62 - 
       8 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (-75 + 
       42 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[3, 4] (1 - $CellContext`e^2)^Rational[5, 2] (-90 + 
     162 $CellContext`e^6 + 
     279 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`e^2 (442 + 
       53 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     6 $CellContext`e^4 (-39 + 73 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[3, 32] (1 - $CellContext`e^2)^Rational[5, 2] (
     4752 $CellContext`e^8 + $CellContext`e^4 (27084 - 
       2933 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     18 (-134 + 569 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     12 $CellContext`e^6 (-1403 + 1422 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     3 $CellContext`e^2 (-836 + 8489 (1 - $CellContext`e^2)^Rational[1, 2]))},
    6, 16, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.907398300806365*^9, 3.907754129713677*^9, 3.9085093671668453`*^9, 
   3.908532784958979*^9, 3.90853623035462*^9, 3.908599335693277*^9, 
   3.908608701239765*^9, 3.90861734155223*^9, 3.908851427217619*^9, 
   3.90903384018085*^9, 3.909118624881028*^9, 3.910084475925637*^9, 
   3.9106920451029243`*^9, 3.9107648036872997`*^9, 3.91086052616949*^9, 
   3.911288854017759*^9, 3.913198621196866*^9, 3.913280028125086*^9, 
   3.913885478823283*^9, 3.91673946233254*^9, 3.916908410179679*^9, 
   3.91734452815786*^9, 3.917603395676426*^9, 3.917673176067189*^9, 
   3.919321349098268*^9, 3.919321922524578*^9, 3.919397160485465*^9, 
   3.919406926976179*^9, 3.919499125460023*^9, 3.919747013206064*^9, {
   3.926478362165258*^9, 3.926478367147436*^9}, 3.926479598102036*^9, 
   3.927189083336045*^9, 3.927192145763282*^9, 3.927534566392864*^9, 
   3.927534602190801*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"a537745b-c387-4267-a6e1-1047f9f4d793"]
}, Open  ]],

Cell["Geodesic part of the azimuthal coordinate-time frequency", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 3.92718899707469*^9}, {3.927189036246642*^9, 
  3.927189048961972*^9}},ExpressionUUID->"d021c338-0551-4bb0-856a-\
5c4822845eb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalOmega]\[Phi]g", "=", 
  RowBox[{
   RowBox[{"\[CapitalUpsilon]\[Phi]g", "/", "\[CapitalUpsilon]tg"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.907398260956869*^9, 3.9073982736585217`*^9}, {
  3.907398323733745*^9, 3.907398326061683*^9}, {3.907754176987011*^9, 
  3.90775419145826*^9}, {3.926478373911821*^9, 3.926478374391597*^9}, {
  3.926479600972633*^9, 3.926479605483706*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"05c626b4-8dfb-4ee9-a24f-7c02f4509517"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["v", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["e", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["v", "5"]}], "+", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"10", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "7"]}], "+", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", 
       SuperscriptBox["e", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"78", "-", 
         RowBox[{"40", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "29"}], "+", 
         RowBox[{"60", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "9"]}], "+", 
   RowBox[{
    FractionBox["3", "64"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1728", " ", 
       SuperscriptBox["e", "8"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"8995", "-", 
         RowBox[{"3140", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"4152", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "37"}], "+", 
         RowBox[{"45", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "302"}], "+", 
         RowBox[{"743", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "11"]}], "+", 
   RowBox[{
    FractionBox["3", "64"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5184", " ", 
       SuperscriptBox["e", "10"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"49753", "-", 
         RowBox[{"17880", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"18912", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"3456", " ", 
       SuperscriptBox["e", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3535"}], "+", 
         RowBox[{"2029", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1059"}], "+", 
         RowBox[{"2234", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "13"]}], "+", 
   RowBox[{
    FractionBox["1", "256"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"186624", " ", 
       SuperscriptBox["e", "12"]}], "-", 
      RowBox[{"1761712", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"5184", " ", 
       SuperscriptBox["e", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "239"}], "+", 
         RowBox[{"150", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["e", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "82921"}], "+", 
         RowBox[{"34140", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"41277", "+", 
         RowBox[{"37544", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "110393"}], "+", 
         RowBox[{"37950", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2208553"}], "+", 
         RowBox[{"3051300", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "15"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "16"],
    SeriesData[$CellContext`v, 0, {}, 3, 16, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 
   0, {(1 - $CellContext`e^2)^Rational[3, 2], 0, 
    3 $CellContext`e^2 (1 - $CellContext`e^2)^Rational[3, 2], 0, 
    Rational[3, 4] (1 - $CellContext`e^2)^Rational[3, 2] (12 $CellContext`e^4 - 
     10 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (-3 + 
       10 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[3, 4] (1 - $CellContext`e^2)^Rational[3, 2] (
     36 $CellContext`e^6 + $CellContext`e^2 (78 - 
       40 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     20 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (-29 + 
       60 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[3, 64] (1 - $CellContext`e^2)^Rational[3, 2] (
     1728 $CellContext`e^8 + $CellContext`e^4 (8995 - 
       3140 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     4152 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     96 $CellContext`e^6 (-37 + 45 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     4 $CellContext`e^2 (-302 + 743 (1 - $CellContext`e^2)^Rational[1, 2])), 
    0, Rational[3, 64] (1 - $CellContext`e^2)^Rational[3, 2] (
     5184 $CellContext`e^10 + $CellContext`e^6 (49753 - 
       17880 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     18912 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     3456 $CellContext`e^8 (-6 + 5 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     8 $CellContext`e^2 (-3535 + 2029 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     16 $CellContext`e^4 (-1059 + 
       2234 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[1, 256] (1 - $CellContext`e^2)^Rational[3, 2] (
     186624 $CellContext`e^12 - 
     1761712 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     5184 $CellContext`e^10 (-239 + 
       150 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     36 $CellContext`e^8 (-82921 + 
      34140 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     8 $CellContext`e^2 (41277 + 37544 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     30 $CellContext`e^4 (-110393 + 
      37950 (1 - $CellContext`e^2)^
        Rational[1, 2]) + $CellContext`e^6 (-2208553 + 
       3051300 (1 - $CellContext`e^2)^Rational[1, 2]))}, 3, 16, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.907398274113154*^9, 3.907398326981432*^9, {3.907754186693347*^9, 
   3.907754192714711*^9}, 3.908509390191825*^9, 3.908532797933743*^9, 
   3.9085362363171887`*^9, 3.90859934316847*^9, 3.908608703972601*^9, 
   3.908617343931836*^9, 3.90885142976299*^9, 3.909033845131259*^9, 
   3.910074639427129*^9, 3.910692051027055*^9, 3.910764808361835*^9, 
   3.910860538740465*^9, 3.910866867772293*^9, 3.91128885476873*^9, 
   3.913198621961989*^9, 3.91328002892207*^9, 3.913885479692379*^9, 
   3.916739462845594*^9, 3.916908413523688*^9, 3.917344529487687*^9, 
   3.9176033957310743`*^9, 3.917673176902402*^9, 3.917686957518458*^9, 
   3.919321350766589*^9, 3.919321925419433*^9, 3.919397164811953*^9, 
   3.9194069278079233`*^9, 3.919499126478619*^9, 3.9197470152329493`*^9, 
   3.920346568713379*^9, 3.924251987285178*^9, 3.9264783749283333`*^9, 
   3.9264796059520407`*^9, 3.927189085647293*^9, 3.927192147887404*^9, 
   3.92753460515795*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"802875eb-2223-4d05-ad84-3e9601a43dd6"]
}, Open  ]],

Cell["\<\
Linear-in-spin part of the azimuthal coordinate-time frequency\
\>", "Text",
 CellChangeTimes->{{3.927188902630135*^9, 3.927188909478157*^9}, {
  3.927188980358328*^9, 3.92718899707469*^9}, {3.927189036246642*^9, 
  3.927189066238618*^9}},ExpressionUUID->"f05e0318-89a3-405c-bec5-\
0e2d6445afe1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[CapitalOmega]\[Phi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[CapitalUpsilon]\[Phi]", "/", "\[CapitalUpsilon]tg"}], 
    "-", 
    RowBox[{"\[CapitalUpsilon]\[Phi]g", "*", 
     RowBox[{"\[Delta]\[CapitalUpsilon]t", "/", 
      RowBox[{"\[CapitalUpsilon]tg", "^", "2"}]}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.907398275019324*^9, 3.9073983003341208`*^9}, {
  3.907398330683592*^9, 3.907398333630177*^9}, {3.90775419498623*^9, 
  3.907754212087384*^9}, {3.926478378207282*^9, 3.926478378703862*^9}, {
  3.926479608324452*^9, 3.9264796262794228`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"858212f0-4d8b-4968-b147-ae0a53dee55b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["e", "2"]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["v", "6"]}]}], "+", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"6", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "8"]}], "+", 
   RowBox[{
    FractionBox["3", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"134", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", 
         RowBox[{"14", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"166", "+", 
         RowBox[{"47", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"118", "+", 
         RowBox[{"197", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "10"]}], "-", 
   RowBox[{
    FractionBox["3", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"648", " ", 
         SuperscriptBox["e", "8"]}], "-", 
        RowBox[{"2424", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"370", "+", 
           RowBox[{"127", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3221", "+", 
           RowBox[{"164", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "91"}], "+", 
           RowBox[{"292", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "12"]}], "-", 
   RowBox[{
    FractionBox["3", "128"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19008", " ", 
         SuperscriptBox["e", "10"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"156657", "-", 
           RowBox[{"7340", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"146280", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["e", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "601"}], "+", 
           RowBox[{"711", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "33896"}], "+", 
           RowBox[{"8277", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"56513", "+", 
           RowBox[{"118472", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "14"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "16"],
    SeriesData[$CellContext`v, 0, {}, 6, 16, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   Rational[-3, 2] (1 - $CellContext`e^2)^Rational[3, 2] (
     1 + $CellContext`e^2), 0, 
    Rational[3, 2] (-1 + $CellContext`e^2) (
     4 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (-4 + 
       5 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (8 + 
       6 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[3, 8] (-1 + $CellContext`e^2) (
     134 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     6 $CellContext`e^6 (-25 + 
       14 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (166 + 
       47 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (118 + 
       197 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[-3, 16] (1 - $CellContext`e^2)^Rational[3, 2] (
     648 $CellContext`e^8 - 2424 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     4 $CellContext`e^2 (370 + 
       127 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (3221 + 
       164 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     6 $CellContext`e^6 (-91 + 292 (1 - $CellContext`e^2)^Rational[1, 2])), 0,
     Rational[-3, 128] (1 - $CellContext`e^2)^Rational[3, 2] (
     19008 $CellContext`e^10 + $CellContext`e^6 (156657 - 
       7340 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     146280 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     96 $CellContext`e^8 (-601 + 711 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     4 $CellContext`e^2 (-33896 + 
      8277 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (56513 + 
       118472 (1 - $CellContext`e^2)^Rational[1, 2]))}, 6, 16, 1],
  Editable->False]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+J9Z2cGH5V562hUcCocRJfF75Qpln3ryDT59c3Hcm8d
vdj/uL8H0vc5ln39AKQvHK44xi//1pFtvX+ECJB+ejl4ggSQvrT5yp0uIH1D
68a7x0A6WN8/jFcBaM6/m2+fKL51/L2uZhav8ltHhVXyioZAWr5szv14IJ3E
cuZbEpCWbHrFZKjy1lGk9VrzVfW3jvX+a53/AmlXRtanKppvHWf9flkwTe+t
I9fHE+9fAOnEh5GP9uq/dfykVOlhY/DWMcPeKjoOSOc5MCs2G791dMu7lQGi
1TduV10BoqO4X60B0ly33r+7CaTFvsj8DDJ569hkErCz3PSto9PvX6te2bx1
ZK/KPKrp+Nbx27+4RC0g7WAceabF6a3jKpZ7Xm1A+o3Z30Zd57eOAEh6mp4=

  "],
 CellLabel->"Out[15]=",ExpressionUUID->"8067194a-fefc-499b-a4e9-8520a03d6237"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Coordinates", "Subsection",
 CellChangeTimes->{{3.926478391747899*^9, 3.926478397605809*^9}, {
  3.926478742415379*^9, 
  3.926478744567672*^9}},ExpressionUUID->"d7370a65-d93c-4961-9477-\
1d0eb29c2a8a"],

Cell["Geodesic part of the radial coordinate", "Text",
 CellChangeTimes->{{3.927189145302516*^9, 
  3.927189158014561*^9}},ExpressionUUID->"8fcda4db-06a8-472b-8bb9-\
964036408f70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rg", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "qr", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"48", "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"42", " ", "e", " ", 
            RowBox[{"Cos", "[", "qr", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "qr", "]"}], "2"]}], ")"}], " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"288", "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"e", " ", 
            RowBox[{"(", 
             RowBox[{"504", "-", 
              RowBox[{"53", " ", 
               SuperscriptBox["e", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "qr", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"61", "+", 
              SuperscriptBox["e", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["e", "3"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "qr"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "qr", "]"}], "2"]}], ")"}], " ", 
       SuperscriptBox["v", "4"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "4"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"512", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "5"]}]], 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "110592"}], "-", 
         RowBox[{"87552", " ", 
          SuperscriptBox["e", "2"]}], "-", 
         RowBox[{"1428", " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{"769", " ", 
          SuperscriptBox["e", "6"]}], "-", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{"145152", "+", 
            RowBox[{"1256", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"4831", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33408"}], "+", 
            RowBox[{"1393", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"59", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"6038", "+", 
            RowBox[{"303", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1192", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "qr", "]"}], "2"], " ", 
       SuperscriptBox["v", "6"]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"512", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "6"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"165888", "+", 
              RowBox[{"311040", " ", 
               SuperscriptBox["e", "2"]}], "+", 
              RowBox[{"21659", " ", 
               SuperscriptBox["e", "4"]}], "+", 
              RowBox[{"7083", " ", 
               SuperscriptBox["e", "6"]}], "+", 
              RowBox[{"297", " ", 
               SuperscriptBox["e", "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "e", " ", 
            RowBox[{"(", 
             RowBox[{"1161216", "+", 
              RowBox[{"396480", " ", 
               SuperscriptBox["e", "2"]}], "+", 
              RowBox[{"86154", " ", 
               SuperscriptBox["e", "4"]}], "-", 
              RowBox[{"7079", " ", 
               SuperscriptBox["e", "6"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "qr", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1575936", "+", 
                 RowBox[{"76120", " ", 
                  SuperscriptBox["e", "2"]}], "+", 
                 RowBox[{"47013", " ", 
                  SuperscriptBox["e", "4"]}], "+", 
                 RowBox[{"729", " ", 
                  SuperscriptBox["e", "6"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
              RowBox[{"e", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"510528", "+", 
                    RowBox[{"21776", " ", 
                    SuperscriptBox["e", "2"]}], "-", 
                    RowBox[{"1801", " ", 
                    SuperscriptBox["e", "4"]}]}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
                 RowBox[{"e", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"76524", "+", 
                    RowBox[{"7908", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                    RowBox[{"52", " ", 
                    SuperscriptBox["e", "4"]}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3868", "+", 
                    RowBox[{"215", " ", 
                    SuperscriptBox["e", "2"]}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"5", " ", "qr"}], "]"}]}], "-", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    SuperscriptBox["e", "2"]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "qr", "]"}], "2"]}], ")"}], " ", 
       SuperscriptBox["v", "8"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"32768", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "7"]}]], 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "84934656"}], "-", 
            RowBox[{"286064640", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"73971200", " ", 
             SuperscriptBox["e", "4"]}], "-", 
            RowBox[{"22906576", " ", 
             SuperscriptBox["e", "6"]}], "+", 
            RowBox[{"697708", " ", 
             SuperscriptBox["e", "8"]}], "+", 
            RowBox[{"34585", " ", 
             SuperscriptBox["e", "10"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{"557383680", "+", 
            RowBox[{"497848320", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"114862736", " ", 
             SuperscriptBox["e", "4"]}], "+", 
            RowBox[{"6403060", " ", 
             SuperscriptBox["e", "6"]}], "+", 
            RowBox[{"1083867", " ", 
             SuperscriptBox["e", "8"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "83312640"}], "-", 
               RowBox[{"24352000", " ", 
                SuperscriptBox["e", "2"]}], "-", 
               RowBox[{"7886780", " ", 
                SuperscriptBox["e", "4"]}], "+", 
               RowBox[{"278414", " ", 
                SuperscriptBox["e", "6"]}], "+", 
               RowBox[{"6535", " ", 
                SuperscriptBox["e", "8"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"233994240", "+", 
                  RowBox[{"33526496", " ", 
                   SuperscriptBox["e", "2"]}], "+", 
                  RowBox[{"6576020", " ", 
                   SuperscriptBox["e", "4"]}], "+", 
                  RowBox[{"308233", " ", 
                   SuperscriptBox["e", "6"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
               RowBox[{"e", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29865600"}], "-", 
                    RowBox[{"4408708", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                    RowBox[{"77744", " ", 
                    SuperscriptBox["e", "4"]}], "+", 
                    RowBox[{"1677", " ", 
                    SuperscriptBox["e", "6"]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7718672", "+", 
                    RowBox[{"1383084", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                    RowBox[{"27275", " ", 
                    SuperscriptBox["e", "4"]}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"181100", "+", 
                    RowBox[{"21226", " ", 
                    SuperscriptBox["e", "2"]}], "+", 
                    RowBox[{"181", " ", 
                    SuperscriptBox["e", "4"]}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8808", "+", 
                    RowBox[{"990", " ", 
                    SuperscriptBox["e", "2"]}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"7", " ", "qr"}], "]"}]}], "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["e", "2"]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "qr", "]"}], "2"], " ", 
       SuperscriptBox["v", "10"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "11"],
      SeriesData[$CellContext`v, 0, {}, -2, 11, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 
     0, {(1 + $CellContext`e Cos[$CellContext`qr])^(-1), 
      0, ((-$CellContext`e^2) (1 + $CellContext`e Cos[$CellContext`qr])^(-2)) 
      Sin[$CellContext`qr]^2, 
      0, (((Rational[-1, 8] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-3)) (48 - 
        7 $CellContext`e^2 + (42 $CellContext`e) 
         Cos[$CellContext`qr] + $CellContext`e^2 Cos[2 $CellContext`qr])) 
      Sin[$CellContext`qr]^2, 
      0, (((Rational[-1, 8] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-4)) (288 + 
        34 $CellContext`e^2 + 
        10 $CellContext`e^4 + ($CellContext`e (504 - 53 $CellContext`e^2)) 
         Cos[$CellContext`qr] + ((2 $CellContext`e^2) (61 + $CellContext`e^2))
           Cos[2 $CellContext`qr] + (5 $CellContext`e^3) 
         Cos[3 $CellContext`qr])) Sin[$CellContext`qr]^2, 
      0, (((Rational[1, 512] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-5)) (-110592 - 
        87552 $CellContext`e^2 - 1428 $CellContext`e^4 + 
        769 $CellContext`e^6 - ((2 $CellContext`e) (145152 + 
          1256 $CellContext`e^2 + 4831 $CellContext`e^4)) 
        Cos[$CellContext`qr] + ((4 $CellContext`e^2) (-33408 + 
           1393 $CellContext`e^2 + 59 $CellContext`e^4)) 
         Cos[2 $CellContext`qr] - ((4 $CellContext`e^3) (6038 + 
          303 $CellContext`e^2)) 
        Cos[3 $CellContext`qr] - ($CellContext`e^4 (1192 + 
          21 $CellContext`e^2)) 
        Cos[4 $CellContext`qr] + (2 $CellContext`e^5) Cos[5 $CellContext`qr]))
        Sin[$CellContext`qr]^2, 
      0, (((Rational[-1, 512] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-6)) (
        4 (165888 + 311040 $CellContext`e^2 + 21659 $CellContext`e^4 + 
          7083 $CellContext`e^6 + 
          297 $CellContext`e^8) + ((2 $CellContext`e) (1161216 + 
           396480 $CellContext`e^2 + 86154 $CellContext`e^4 - 
           7079 $CellContext`e^6)) 
         Cos[$CellContext`qr] + $CellContext`e^2 ((1575936 + 
            76120 $CellContext`e^2 + 47013 $CellContext`e^4 + 
            729 $CellContext`e^6) 
           Cos[2 $CellContext`qr] + $CellContext`e ((510528 + 
              21776 $CellContext`e^2 - 1801 $CellContext`e^4) 
             Cos[3 $CellContext`qr] + $CellContext`e ((76524 + 
                7908 $CellContext`e^2 + 52 $CellContext`e^4) 
               Cos[4 $CellContext`qr] + $CellContext`e ((3868 + 
                  215 $CellContext`e^2) 
                 Cos[5 $CellContext`qr] - ($CellContext`e (
                  21 + $CellContext`e^2)) Cos[6 $CellContext`qr])))))) 
      Sin[$CellContext`qr]^2, 
      0, (((Rational[1, 32768] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-7)) (
        3 (-84934656 - 286064640 $CellContext`e^2 - 73971200 $CellContext`e^4 - 
          22906576 $CellContext`e^6 + 697708 $CellContext`e^8 + 
          34585 $CellContext`e^10) - ((2 $CellContext`e) (557383680 + 
          497848320 $CellContext`e^2 + 114862736 $CellContext`e^4 + 
          6403060 $CellContext`e^6 + 1083867 $CellContext`e^8)) 
        Cos[$CellContext`qr] + $CellContext`e^2 ((
            12 (-83312640 - 24352000 $CellContext`e^2 - 
             7886780 $CellContext`e^4 + 278414 $CellContext`e^6 + 
             6535 $CellContext`e^8)) 
           Cos[2 $CellContext`qr] + $CellContext`e (((-2) (233994240 + 
               33526496 $CellContext`e^2 + 6576020 $CellContext`e^4 + 
               308233 $CellContext`e^6)) 
             Cos[3 $CellContext`qr] + $CellContext`e ((
                4 (-29865600 - 4408708 $CellContext`e^2 + 
                 77744 $CellContext`e^4 + 1677 $CellContext`e^6)) 
               Cos[4 $CellContext`qr] + $CellContext`e (((-2) (7718672 + 
                   1383084 $CellContext`e^2 + 27275 $CellContext`e^4)) 
                 Cos[5 $CellContext`qr] + $CellContext`e (((-4) (181100 + 
                    21226 $CellContext`e^2 + 181 $CellContext`e^4)) 
                   Cos[6 $CellContext`qr] + $CellContext`e ((8808 + 
                    990 $CellContext`e^2) 
                    Cos[7 $CellContext`qr] + ($CellContext`e (-4 + \
$CellContext`e^2)) Cos[8 $CellContext`qr])))))))) Sin[$CellContext`qr]^2}, -2,
      11, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.9264784526601343`*^9, 3.926478454564688*^9}, {
  3.926479633740555*^9, 3.926479633892137*^9}, {3.92718913346883*^9, 
  3.927189135003707*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9b4be7e4-c177-4c6f-b721-81507cfa5169"],

Cell["Linear-in-spin part of the radial coordinate", "Text",
 CellChangeTimes->{{3.927189145302516*^9, 
  3.927189167330462*^9}},ExpressionUUID->"8cfb9b64-c869-477d-a21f-\
0062874811d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]r", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "qr", "]"}], "2"], " ", "v"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"e", " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"40", "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{"34", " ", "e", " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "qr", "]"}], "2"], " ", 
       SuperscriptBox["v", "3"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"672", "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["e", "4"]}], "-", 
         RowBox[{"3", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "384"}], "+", 
            RowBox[{"55", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "139"}], "+", 
            SuperscriptBox["e", "2"]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["e", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "qr"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "qr", "]"}], "2"], " ", 
       SuperscriptBox["v", "5"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"e", " ", 
           RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "4"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"128", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "5"]}]], 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"82944", "+", 
         RowBox[{"56512", " ", 
          SuperscriptBox["e", "2"]}], "-", 
         RowBox[{"1532", " ", 
          SuperscriptBox["e", "4"]}], "-", 
         RowBox[{"561", " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{"2", " ", "e", " ", 
          RowBox[{"(", 
           RowBox[{"107136", "-", 
            RowBox[{"5944", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"3519", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24432"}], "+", 
            RowBox[{"2129", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"17816", " ", 
          SuperscriptBox["e", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"252", " ", 
          SuperscriptBox["e", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"952", " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["e", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "qr", "]"}], "2"], " ", 
       SuperscriptBox["v", "7"]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"512", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"e", " ", 
            RowBox[{"Cos", "[", "qr", "]"}]}]}], ")"}], "6"]}]], 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2433024", "+", 
         RowBox[{"4219904", " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{"70972", " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{"99756", " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{"3444", " ", 
          SuperscriptBox["e", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8404992", " ", "e"}], "+", 
            RowBox[{"2183424", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"524132", " ", 
             SuperscriptBox["e", "5"]}], "-", 
            RowBox[{"57998", " ", 
             SuperscriptBox["e", "7"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "qr", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5649408", "-", 
            RowBox[{"59080", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"169905", " ", 
             SuperscriptBox["e", "4"]}], "+", 
            RowBox[{"829", " ", 
             SuperscriptBox["e", "6"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"1824896", " ", 
          SuperscriptBox["e", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
         RowBox[{"7584", " ", 
          SuperscriptBox["e", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
         RowBox[{"5105", " ", 
          SuperscriptBox["e", "7"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"276476", " ", 
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"17316", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["e", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"14588", " ", 
          SuperscriptBox["e", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
         RowBox[{"447", " ", 
          SuperscriptBox["e", "7"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "qr"}], "]"}]}], "-", 
         RowBox[{"97", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["e", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "qr", "]"}], "2"], " ", 
       SuperscriptBox["v", "9"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "11"],
      SeriesData[$CellContext`v, 0, {}, 1, 11, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 
     0, {($CellContext`e^2 (1 + $CellContext`e Cos[$CellContext`qr])^(-2)) 
      Sin[$CellContext`qr]^2, 
      0, (((Rational[1, 4] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-3)) (40 - 
        7 $CellContext`e^2 + (34 $CellContext`e) 
         Cos[$CellContext`qr] + $CellContext`e^2 Cos[2 $CellContext`qr])) 
      Sin[$CellContext`qr]^2, 
      0, (((Rational[1, 8] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-4)) (672 + 
        30 $CellContext`e^2 + 
        22 $CellContext`e^4 - ((3 $CellContext`e) (-384 + 
          55 $CellContext`e^2)) 
        Cos[$CellContext`qr] - ((
          2 $CellContext`e^2) (-139 + $CellContext`e^2)) 
        Cos[2 $CellContext`qr] + (13 $CellContext`e^3) 
         Cos[3 $CellContext`qr])) Sin[$CellContext`qr]^2, 
      0, (((Rational[1, 128] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-5)) (82944 + 
        56512 $CellContext`e^2 - 1532 $CellContext`e^4 - 
        561 $CellContext`e^6 + ((2 $CellContext`e) (107136 - 
           5944 $CellContext`e^2 + 3519 $CellContext`e^4)) 
         Cos[$CellContext`qr] - ((4 $CellContext`e^2) (-24432 + 
          2129 $CellContext`e^2 + 11 $CellContext`e^4)) 
        Cos[2 $CellContext`qr] + (17816 $CellContext`e^3) 
         Cos[3 $CellContext`qr] + (252 $CellContext`e^5) 
         Cos[3 $CellContext`qr] + (952 $CellContext`e^4) 
         Cos[4 $CellContext`qr] + (5 $CellContext`e^6) 
         Cos[4 $CellContext`qr] - (2 $CellContext`e^5) 
        Cos[5 $CellContext`qr])) Sin[$CellContext`qr]^2, 
      0, (((Rational[1, 512] $CellContext`e^2) (
          1 + $CellContext`e Cos[$CellContext`qr])^(-6)) (2433024 + 
        4219904 $CellContext`e^2 + 70972 $CellContext`e^4 + 
        99756 $CellContext`e^6 + 
        3444 $CellContext`e^8 + (8404992 $CellContext`e + 
          2183424 $CellContext`e^3 + 524132 $CellContext`e^5 - 
          57998 $CellContext`e^7) 
         Cos[$CellContext`qr] + ($CellContext`e^2 (5649408 - 
           59080 $CellContext`e^2 + 169905 $CellContext`e^4 + 
           829 $CellContext`e^6)) 
         Cos[2 $CellContext`qr] + (1824896 $CellContext`e^3) 
         Cos[3 $CellContext`qr] - (7584 $CellContext`e^5) 
        Cos[3 $CellContext`qr] - (5105 $CellContext`e^7) 
        Cos[3 $CellContext`qr] + (276476 $CellContext`e^4) 
         Cos[4 $CellContext`qr] + (17316 $CellContext`e^6) 
         Cos[4 $CellContext`qr] - (60 $CellContext`e^8) 
        Cos[4 $CellContext`qr] + (14588 $CellContext`e^5) 
         Cos[5 $CellContext`qr] + (447 $CellContext`e^7) 
         Cos[5 $CellContext`qr] - (97 $CellContext`e^6) 
        Cos[6 $CellContext`qr] - (5 $CellContext`e^8) Cos[6 $CellContext`qr]))
        Sin[$CellContext`qr]^2}, 1, 11, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.926478508596449*^9, 3.926478510804691*^9}, {
  3.926479636109062*^9, 3.9264796374615383`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1c78ecd4-40ac-402c-b1c8-e7a4c0f841d9"],

Cell["Geodesic part of the oscillating part of the coordinate time", "Text",
 CellChangeTimes->{{3.927189145302516*^9, 3.927189158014561*^9}, {
  3.9271892378027773`*^9, 
  3.927189256761977*^9}},ExpressionUUID->"c5c7b65e-513a-4a93-93e8-\
5ee54e7cbc5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]tg", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["v", "3"]], 
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}]}], "+", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["5", "32"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"4", " ", "qr"}], "]"}]}], ")"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "40"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "150"}], " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
            RowBox[{"25", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         RowBox[{
          FractionBox["7", "192"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"6", " ", "qr"}], "]"}]}], ")"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{
          FractionBox["1", "280"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1225"}], " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
            RowBox[{"245", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"49", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"7", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "7"]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"672", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"168", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"32", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "8"]}], "1024"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "39690"}], " ", 
              RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
             RowBox[{"8820", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"2268", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"5", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"405", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"7", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"35", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"9", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "9"]}], "8064"], "+", 
         FractionBox[
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2100", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"600", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"150", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"25", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"10", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "10"]}], "10240"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "11"],
          SeriesData[$CellContext`e, 0, {}, 1, 11, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 
         0, {(-2) Sin[$CellContext`qr], Rational[3, 4] 
          Sin[2 $CellContext`qr], (-3) Sin[$CellContext`qr] + 
          Rational[-1, 3] Sin[3 $CellContext`qr], 
          Rational[5, 32] (8 Sin[2 $CellContext`qr] + Sin[4 $CellContext`qr]),
           Rational[1, 40] ((-150) Sin[$CellContext`qr] - 25 
           Sin[3 $CellContext`qr] - 3 Sin[5 $CellContext`qr]), 
          Rational[7, 192] (45 Sin[2 $CellContext`qr] + 
           9 Sin[4 $CellContext`qr] + Sin[6 $CellContext`qr]), 
          Rational[1, 280] ((-1225) Sin[$CellContext`qr] - 245 
           Sin[3 $CellContext`qr] - 49 Sin[5 $CellContext`qr] - 5 
           Sin[7 $CellContext`qr]), 
          Rational[3, 1024] (672 Sin[2 $CellContext`qr] + 
           168 Sin[4 $CellContext`qr] + 32 Sin[6 $CellContext`qr] + 
           3 Sin[8 $CellContext`qr]), 
          Rational[1, 8064] ((-39690) Sin[$CellContext`qr] - 8820 
           Sin[3 $CellContext`qr] - 2268 Sin[5 $CellContext`qr] - 405 
           Sin[7 $CellContext`qr] - 35 Sin[9 $CellContext`qr]), 
          Rational[11, 10240] (2100 Sin[2 $CellContext`qr] + 
           600 Sin[4 $CellContext`qr] + 150 Sin[6 $CellContext`qr] + 
           25 Sin[8 $CellContext`qr] + 2 Sin[10 $CellContext`qr])}, 1, 11, 1],
        
        Editable->False], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "v"], 
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"4", " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}]}], "+", 
         RowBox[{
          FractionBox["7", "4"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "qr"}], "]"}]}], ")"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["7", "4"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["19", "32"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "20"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "50"}], " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
            RowBox[{"25", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         RowBox[{
          FractionBox["1", "64"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"105", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"57", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"13", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{
          FractionBox["1", "560"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1225"}], " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
            RowBox[{"735", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"343", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"65", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"7", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "7"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1568", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"1064", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"416", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"67", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "8"]}], "1024"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "13230"}], " ", 
              RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
             RowBox[{"8820", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"5292", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"5", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"1755", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"7", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"245", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"9", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "9"]}], "6720"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14700", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"11400", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"5850", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"1675", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"206", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"10", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "10"]}], "10240"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "11"],
          SeriesData[$CellContext`e, 0, {}, 1, 11, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 
         0, {(-4) Sin[$CellContext`qr], Rational[7, 4] 
          Sin[2 $CellContext`qr], (-3) Sin[$CellContext`qr] - Sin[
          3 $CellContext`qr], Rational[7, 4] Sin[2 $CellContext`qr] + 
          Rational[19, 32] Sin[4 $CellContext`qr], 
          Rational[1, 20] ((-50) Sin[$CellContext`qr] - 25 
           Sin[3 $CellContext`qr] - 7 Sin[5 $CellContext`qr]), 
          Rational[1, 64] (105 Sin[2 $CellContext`qr] + 
           57 Sin[4 $CellContext`qr] + 13 Sin[6 $CellContext`qr]), 
          Rational[1, 560] ((-1225) Sin[$CellContext`qr] - 735 
           Sin[3 $CellContext`qr] - 343 Sin[5 $CellContext`qr] - 65 
           Sin[7 $CellContext`qr]), 
          Rational[1, 1024] (1568 Sin[2 $CellContext`qr] + 
           1064 Sin[4 $CellContext`qr] + 416 Sin[6 $CellContext`qr] + 
           67 Sin[8 $CellContext`qr]), 
          Rational[1, 6720] ((-13230) Sin[$CellContext`qr] - 8820 
           Sin[3 $CellContext`qr] - 5292 Sin[5 $CellContext`qr] - 1755 
           Sin[7 $CellContext`qr] - 245 Sin[9 $CellContext`qr]), 
          Rational[1, 10240] (14700 Sin[2 $CellContext`qr] + 
           11400 Sin[4 $CellContext`qr] + 5850 Sin[6 $CellContext`qr] + 
           1675 Sin[8 $CellContext`qr] + 206 Sin[10 $CellContext`qr])}, 1, 11,
          1],
        Editable->False], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"17", " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}]}], "+", 
         RowBox[{
          FractionBox["81", "8"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "77"}], " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
            RowBox[{"53", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["1", "32"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"262", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"137", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"15", " ", 
               RowBox[{"Sin", "[", "qr", "]"}]}], "2"]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["27", "10"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"905", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"712", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"213", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "28525"}], " ", 
              RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
             RowBox[{"30345", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"18613", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"5", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"4505", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"7", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "7"]}], "4480"], "+", 
         RowBox[{
          FractionBox["1", "256"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1617", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"1533", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"757", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"153", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "8"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "151410"}], " ", 
              RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
             RowBox[{"173460", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"132636", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"5", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"54465", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"7", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"9415", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"9", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "9"]}], "26880"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"59010", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"62400", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"39375", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"13790", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"2077", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"10", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "10"]}], "10240"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "11"],
          SeriesData[$CellContext`e, 0, {}, 1, 11, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 
         0, {(-17) Sin[$CellContext`qr], Rational[81, 8] 
          Sin[2 $CellContext`qr], 
          Rational[1, 8] ((-77) Sin[$CellContext`qr] - 53 
           Sin[3 $CellContext`qr]), 
          Rational[1, 32] (262 Sin[2 $CellContext`qr] + 
           137 Sin[4 $CellContext`qr]), Rational[-15, 2] Sin[$CellContext`qr] - 
          7 Sin[3 $CellContext`qr] + Rational[-27, 10] Sin[5 $CellContext`qr],
           Rational[1, 128] (905 Sin[2 $CellContext`qr] + 
           712 Sin[4 $CellContext`qr] + 213 Sin[6 $CellContext`qr]), 
          Rational[1, 4480] ((-28525) Sin[$CellContext`qr] - 30345 
           Sin[3 $CellContext`qr] - 18613 Sin[5 $CellContext`qr] - 4505 
           Sin[7 $CellContext`qr]), 
          Rational[1, 256] (1617 Sin[2 $CellContext`qr] + 
           1533 Sin[4 $CellContext`qr] + 757 Sin[6 $CellContext`qr] + 
           153 Sin[8 $CellContext`qr]), 
          Rational[1, 26880] ((-151410) Sin[$CellContext`qr] - 173460 
           Sin[3 $CellContext`qr] - 132636 Sin[5 $CellContext`qr] - 54465 
           Sin[7 $CellContext`qr] - 9415 Sin[9 $CellContext`qr]), 
          Rational[1, 10240] (59010 Sin[2 $CellContext`qr] + 
           62400 Sin[4 $CellContext`qr] + 39375 Sin[6 $CellContext`qr] + 
           13790 Sin[8 $CellContext`qr] + 2077 Sin[10 $CellContext`qr])}, 1, 
         11, 1],
        Editable->False], ")"}], " ", "v"}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"88", " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}]}], "+", 
         RowBox[{
          FractionBox["499", "8"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "521"}], "-", 
            RowBox[{"523", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          RowBox[{"(", 
           RowBox[{"691", "+", 
            RowBox[{"957", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "751"}], "-", 
            RowBox[{"966", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"319", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         RowBox[{
          FractionBox["1", "192"], " ", 
          RowBox[{"(", 
           RowBox[{"9371", "+", 
            RowBox[{"13272", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"4969", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "113426"}], "-", 
             RowBox[{"163327", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"80062", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"18385", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", 
           SuperscriptBox["e", "7"]}], "1120"], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{"6687", "+", 
            RowBox[{"10296", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"5321", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"1307", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "8"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1456851"}], "-", 
             RowBox[{"2240442", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"1314832", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"488230", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"83965", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", 
           SuperscriptBox["e", "9"]}], "13440"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"56985", "+", 
             RowBox[{"92194", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"55828", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"21538", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"3859", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "qr"}], "]"}], " ", 
           SuperscriptBox["e", "10"]}], "1024"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "11"],
          SeriesData[$CellContext`e, 0, {}, 1, 11, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 
         0, {(-88) Sin[$CellContext`qr], Rational[499, 8] 
          Sin[2 $CellContext`qr], (
           Rational[1, 6] (-521 - 523 Cos[2 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 16] (691 + 957 Cos[2 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 8] (-751 - 966 Cos[2 $CellContext`qr] - 319 
            Cos[4 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 192] (9371 + 13272 Cos[2 $CellContext`qr] + 
            4969 Cos[4 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 1120] (-113426 - 163327 Cos[2 $CellContext`qr] - 80062 
            Cos[4 $CellContext`qr] - 18385 Cos[6 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 128] (6687 + 10296 Cos[2 $CellContext`qr] + 
            5321 Cos[4 $CellContext`qr] + 1307 Cos[6 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 13440] (-1456851 - 2240442 Cos[2 $CellContext`qr] - 
            1314832 Cos[4 $CellContext`qr] - 488230 Cos[6 $CellContext`qr] - 
            83965 Cos[8 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 1024] (56985 + 92194 Cos[2 $CellContext`qr] + 
            55828 Cos[4 $CellContext`qr] + 21538 Cos[6 $CellContext`qr] + 
            3859 Cos[8 $CellContext`qr])) Sin[2 $CellContext`qr]}, 1, 11, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["v", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1919", "4"], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}]}], "+", 
         RowBox[{
          FractionBox["12169", "32"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3919"}], "-", 
            RowBox[{"4523", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{"29976", "+", 
            RowBox[{"52529", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "320"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "172514"}], "-", 
            RowBox[{"243453", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"92043", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         RowBox[{
          FractionBox["1", "512"], " ", 
          RowBox[{"(", 
           RowBox[{"146909", "+", 
            RowBox[{"220374", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"100057", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{
          FractionBox["1", "640"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "376609"}], "-", 
            RowBox[{"582583", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"314723", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"82765", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "7"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"629628", "+", 
             RowBox[{"1027079", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"589420", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"171409", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "qr"}], "]"}], " ", 
           SuperscriptBox["e", "8"]}], "2048"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "22762713"}], "-", 
             RowBox[{"37127211", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"23529466", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"9726565", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"1905085", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", 
           SuperscriptBox["e", "9"]}], "35840"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13500483", "+", 
             RowBox[{"22885990", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"15021656", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"6529690", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"1360581", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "qr"}], "]"}], " ", 
           SuperscriptBox["e", "10"]}], "40960"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "11"],
          SeriesData[$CellContext`e, 0, {}, 1, 11, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 0, {
         Rational[-1919, 4] Sin[$CellContext`qr], Rational[12169, 32] 
          Sin[2 $CellContext`qr], (
           Rational[1, 8] (-3919 - 4523 Cos[2 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 128] (29976 + 52529 Cos[2 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 320] (-172514 - 243453 Cos[2 $CellContext`qr] - 92043 
            Cos[4 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 512] (146909 + 220374 Cos[2 $CellContext`qr] + 
            100057 Cos[4 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 640] (-376609 - 582583 Cos[2 $CellContext`qr] - 314723 
            Cos[4 $CellContext`qr] - 82765 Cos[6 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 2048] (629628 + 1027079 Cos[2 $CellContext`qr] + 
            589420 Cos[4 $CellContext`qr] + 171409 Cos[6 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 35840] (-22762713 - 37127211 Cos[2 $CellContext`qr] - 
            23529466 Cos[4 $CellContext`qr] - 9726565 Cos[6 $CellContext`qr] - 
            1905085 Cos[8 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 40960] (13500483 + 22885990 Cos[2 $CellContext`qr] + 
            15021656 Cos[4 $CellContext`qr] + 6529690 Cos[6 $CellContext`qr] + 
            1360581 Cos[8 $CellContext`qr])) Sin[2 $CellContext`qr]}, 1, 11, 
         1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["v", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["5321", "2"], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}]}], "+", 
         RowBox[{
          FractionBox["73929", "32"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "-", 
         RowBox[{
          FractionBox["7", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1644", "+", 
              RowBox[{"2087", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "qr", "]"}]}], ")"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{"169640", "+", 
            RowBox[{"356699", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "160"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "516976"}], "-", 
            RowBox[{"780037", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"326677", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         RowBox[{
          FractionBox["1", "512"], " ", 
          RowBox[{"(", 
           RowBox[{"904433", "+", 
            RowBox[{"1386374", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"739645", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15974383"}], "-", 
             RowBox[{"26034606", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"15137811", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"4446900", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", 
           SuperscriptBox["e", "7"]}], "4480"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3849652", "+", 
             RowBox[{"6558041", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"4049924", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"1362799", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "qr"}], "]"}], " ", 
           SuperscriptBox["e", "8"]}], "2048"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13898139"}], "-", 
             RowBox[{"23662099", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"15893814", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"7159501", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"1565711", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", 
           SuperscriptBox["e", "9"]}], "3584"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"83118507", "+", 
             RowBox[{"145679310", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"101493944", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"48495730", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"11538749", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "qr"}], "]"}], " ", 
           SuperscriptBox["e", "10"]}], "40960"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "11"],
          SeriesData[$CellContext`e, 0, {}, 1, 11, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 0, {
         Rational[-5321, 2] Sin[$CellContext`qr], Rational[73929, 32] 
          Sin[2 $CellContext`qr], (
           Rational[-7, 4] (1644 + 2087 Cos[2 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 128] (169640 + 356699 Cos[2 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 160] (-516976 - 780037 Cos[2 $CellContext`qr] - 326677 
            Cos[4 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 512] (904433 + 1386374 Cos[2 $CellContext`qr] + 
            739645 Cos[4 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 4480] (-15974383 - 26034606 Cos[2 $CellContext`qr] - 
            15137811 Cos[4 $CellContext`qr] - 4446900 Cos[6 $CellContext`qr]))
            Sin[$CellContext`qr], (
           Rational[1, 2048] (3849652 + 6558041 Cos[2 $CellContext`qr] + 
            4049924 Cos[4 $CellContext`qr] + 1362799 Cos[6 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 3584] (-13898139 - 23662099 Cos[2 $CellContext`qr] - 
            15893814 Cos[4 $CellContext`qr] - 7159501 Cos[6 $CellContext`qr] - 
            1565711 Cos[8 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 40960] (83118507 + 145679310 Cos[2 $CellContext`qr] + 
            101493944 Cos[4 $CellContext`qr] + 
            48495730 Cos[6 $CellContext`qr] + 
            11538749 Cos[8 $CellContext`qr])) Sin[2 $CellContext`qr]}, 1, 11, 
         1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["v", "7"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["119113", "8"], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}]}], "+", 
         RowBox[{
          FractionBox["899485", "64"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "96"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1687381"}], "-", 
            RowBox[{"2258777", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{"1010741", "+", 
            RowBox[{"2401382", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "640"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12875212"}], "-", 
            RowBox[{"20328549", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"9155209", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"34711405", "+", 
             RowBox[{"53099328", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"32252849", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "qr"}], "]"}], " ", 
           SuperscriptBox["e", "6"]}], "3072"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "114787031"}], "-", 
             RowBox[{"193960157", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"119043557", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"38213215", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", 
           SuperscriptBox["e", "7"]}], "5120"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"24324673", "+", 
             RowBox[{"42859509", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"27749173", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"10578705", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "qr"}], "]"}], " ", 
           SuperscriptBox["e", "8"]}], "2048"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15834793277"}], "-", 
             RowBox[{"27777041464", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"19477391644", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"9391528360", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"2254401415", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "qr", "]"}], " ", 
           SuperscriptBox["e", "9"]}], "645120"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1058915667", "+", 
             RowBox[{"1898241560", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"1381528144", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"710293560", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"189933869", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "qr"}], "]"}], " ", 
           SuperscriptBox["e", "10"]}], "81920"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "11"],
          SeriesData[$CellContext`e, 0, {}, 1, 11, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 0, {
         Rational[-119113, 8] Sin[$CellContext`qr], Rational[899485, 64] 
          Sin[2 $CellContext`qr], (
           Rational[1, 96] (-1687381 - 2258777 Cos[2 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 128] (1010741 + 2401382 Cos[2 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 640] (-12875212 - 20328549 Cos[2 $CellContext`qr] - 
            9155209 Cos[4 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 3072] (34711405 + 53099328 Cos[2 $CellContext`qr] + 
            32252849 Cos[4 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 5120] (-114787031 - 193960157 Cos[2 $CellContext`qr] - 
            119043557 Cos[4 $CellContext`qr] - 38213215 
            Cos[6 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 2048] (24324673 + 42859509 Cos[2 $CellContext`qr] + 
            27749173 Cos[4 $CellContext`qr] + 
            10578705 Cos[6 $CellContext`qr])) 
          Sin[2 $CellContext`qr], (
           Rational[1, 645120] (-15834793277 - 27777041464 
            Cos[2 $CellContext`qr] - 19477391644 Cos[4 $CellContext`qr] - 
            9391528360 Cos[6 $CellContext`qr] - 2254401415 
            Cos[8 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 81920] (1058915667 + 1898241560 Cos[2 $CellContext`qr] + 
            1381528144 Cos[4 $CellContext`qr] + 
            710293560 Cos[6 $CellContext`qr] + 
            189933869 Cos[8 $CellContext`qr])) Sin[2 $CellContext`qr]}, 1, 11,
          1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["v", "9"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "10"],
      SeriesData[$CellContext`v, 0, {}, -3, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 0, {
      SeriesData[$CellContext`e, 
       0, {(-2) Sin[$CellContext`qr], Rational[3, 4] 
        Sin[2 $CellContext`qr], (-3) Sin[$CellContext`qr] + 
        Rational[-1, 3] Sin[3 $CellContext`qr], 
        Rational[5, 32] (8 Sin[2 $CellContext`qr] + Sin[4 $CellContext`qr]), 
        Rational[1, 40] ((-150) Sin[$CellContext`qr] - 25 
         Sin[3 $CellContext`qr] - 3 Sin[5 $CellContext`qr]), 
        Rational[7, 192] (45 Sin[2 $CellContext`qr] + 
         9 Sin[4 $CellContext`qr] + Sin[6 $CellContext`qr]), 
        Rational[1, 280] ((-1225) Sin[$CellContext`qr] - 245 
         Sin[3 $CellContext`qr] - 49 Sin[5 $CellContext`qr] - 5 
         Sin[7 $CellContext`qr]), 
        Rational[3, 1024] (672 Sin[2 $CellContext`qr] + 
         168 Sin[4 $CellContext`qr] + 32 Sin[6 $CellContext`qr] + 
         3 Sin[8 $CellContext`qr]), 
        Rational[1, 8064] ((-39690) Sin[$CellContext`qr] - 8820 
         Sin[3 $CellContext`qr] - 2268 Sin[5 $CellContext`qr] - 405 
         Sin[7 $CellContext`qr] - 35 Sin[9 $CellContext`qr]), 
        Rational[11, 10240] (2100 Sin[2 $CellContext`qr] + 
         600 Sin[4 $CellContext`qr] + 150 Sin[6 $CellContext`qr] + 
         25 Sin[8 $CellContext`qr] + 2 Sin[10 $CellContext`qr])}, 1, 11, 1], 
      0, 
      SeriesData[$CellContext`e, 
       0, {(-4) Sin[$CellContext`qr], Rational[7, 4] 
        Sin[2 $CellContext`qr], (-3) Sin[$CellContext`qr] - Sin[
        3 $CellContext`qr], Rational[7, 4] Sin[2 $CellContext`qr] + 
        Rational[19, 32] Sin[4 $CellContext`qr], 
        Rational[1, 20] ((-50) Sin[$CellContext`qr] - 25 
         Sin[3 $CellContext`qr] - 7 Sin[5 $CellContext`qr]), 
        Rational[1, 64] (105 Sin[2 $CellContext`qr] + 
         57 Sin[4 $CellContext`qr] + 13 Sin[6 $CellContext`qr]), 
        Rational[1, 560] ((-1225) Sin[$CellContext`qr] - 735 
         Sin[3 $CellContext`qr] - 343 Sin[5 $CellContext`qr] - 65 
         Sin[7 $CellContext`qr]), 
        Rational[1, 1024] (1568 Sin[2 $CellContext`qr] + 
         1064 Sin[4 $CellContext`qr] + 416 Sin[6 $CellContext`qr] + 
         67 Sin[8 $CellContext`qr]), 
        Rational[1, 6720] ((-13230) Sin[$CellContext`qr] - 8820 
         Sin[3 $CellContext`qr] - 5292 Sin[5 $CellContext`qr] - 1755 
         Sin[7 $CellContext`qr] - 245 Sin[9 $CellContext`qr]), 
        Rational[1, 10240] (14700 Sin[2 $CellContext`qr] + 
         11400 Sin[4 $CellContext`qr] + 5850 Sin[6 $CellContext`qr] + 
         1675 Sin[8 $CellContext`qr] + 206 Sin[10 $CellContext`qr])}, 1, 11, 
       1], 0, 
      SeriesData[$CellContext`e, 
       0, {(-17) Sin[$CellContext`qr], Rational[81, 8] Sin[2 $CellContext`qr],
         Rational[1, 8] ((-77) Sin[$CellContext`qr] - 53 
         Sin[3 $CellContext`qr]), 
        Rational[1, 32] (262 Sin[2 $CellContext`qr] + 
         137 Sin[4 $CellContext`qr]), Rational[-15, 2] Sin[$CellContext`qr] - 
        7 Sin[3 $CellContext`qr] + Rational[-27, 10] Sin[5 $CellContext`qr], 
        Rational[1, 128] (905 Sin[2 $CellContext`qr] + 
         712 Sin[4 $CellContext`qr] + 213 Sin[6 $CellContext`qr]), 
        Rational[1, 4480] ((-28525) Sin[$CellContext`qr] - 30345 
         Sin[3 $CellContext`qr] - 18613 Sin[5 $CellContext`qr] - 4505 
         Sin[7 $CellContext`qr]), 
        Rational[1, 256] (1617 Sin[2 $CellContext`qr] + 
         1533 Sin[4 $CellContext`qr] + 757 Sin[6 $CellContext`qr] + 
         153 Sin[8 $CellContext`qr]), 
        Rational[1, 26880] ((-151410) Sin[$CellContext`qr] - 173460 
         Sin[3 $CellContext`qr] - 132636 Sin[5 $CellContext`qr] - 54465 
         Sin[7 $CellContext`qr] - 9415 Sin[9 $CellContext`qr]), 
        Rational[1, 10240] (59010 Sin[2 $CellContext`qr] + 
         62400 Sin[4 $CellContext`qr] + 39375 Sin[6 $CellContext`qr] + 
         13790 Sin[8 $CellContext`qr] + 2077 Sin[10 $CellContext`qr])}, 1, 11,
        1], 0, 
      SeriesData[$CellContext`e, 
       0, {(-88) Sin[$CellContext`qr], Rational[499, 8] 
        Sin[2 $CellContext`qr], (
         Rational[1, 6] (-521 - 523 Cos[2 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 16] (691 + 957 Cos[2 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 8] (-751 - 966 Cos[2 $CellContext`qr] - 319 
          Cos[4 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 192] (9371 + 13272 Cos[2 $CellContext`qr] + 
          4969 Cos[4 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 1120] (-113426 - 163327 Cos[2 $CellContext`qr] - 80062 
          Cos[4 $CellContext`qr] - 18385 Cos[6 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 128] (6687 + 10296 Cos[2 $CellContext`qr] + 
          5321 Cos[4 $CellContext`qr] + 1307 Cos[6 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 13440] (-1456851 - 2240442 Cos[2 $CellContext`qr] - 
          1314832 Cos[4 $CellContext`qr] - 488230 Cos[6 $CellContext`qr] - 
          83965 Cos[8 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 1024] (56985 + 92194 Cos[2 $CellContext`qr] + 
          55828 Cos[4 $CellContext`qr] + 21538 Cos[6 $CellContext`qr] + 
          3859 Cos[8 $CellContext`qr])) Sin[2 $CellContext`qr]}, 1, 11, 1], 0, 
      SeriesData[$CellContext`e, 0, {
       Rational[-1919, 4] Sin[$CellContext`qr], Rational[12169, 32] 
        Sin[2 $CellContext`qr], (
         Rational[1, 8] (-3919 - 4523 Cos[2 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 128] (29976 + 52529 Cos[2 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 320] (-172514 - 243453 Cos[2 $CellContext`qr] - 92043 
          Cos[4 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 512] (146909 + 220374 Cos[2 $CellContext`qr] + 
          100057 Cos[4 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 640] (-376609 - 582583 Cos[2 $CellContext`qr] - 314723 
          Cos[4 $CellContext`qr] - 82765 Cos[6 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 2048] (629628 + 1027079 Cos[2 $CellContext`qr] + 
          589420 Cos[4 $CellContext`qr] + 171409 Cos[6 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 35840] (-22762713 - 37127211 Cos[2 $CellContext`qr] - 
          23529466 Cos[4 $CellContext`qr] - 9726565 Cos[6 $CellContext`qr] - 
          1905085 Cos[8 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 40960] (13500483 + 22885990 Cos[2 $CellContext`qr] + 
          15021656 Cos[4 $CellContext`qr] + 6529690 Cos[6 $CellContext`qr] + 
          1360581 Cos[8 $CellContext`qr])) Sin[2 $CellContext`qr]}, 1, 11, 1],
       0, 
      SeriesData[$CellContext`e, 0, {
       Rational[-5321, 2] Sin[$CellContext`qr], Rational[73929, 32] 
        Sin[2 $CellContext`qr], (
         Rational[-7, 4] (1644 + 2087 Cos[2 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 128] (169640 + 356699 Cos[2 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 160] (-516976 - 780037 Cos[2 $CellContext`qr] - 326677 
          Cos[4 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 512] (904433 + 1386374 Cos[2 $CellContext`qr] + 
          739645 Cos[4 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 4480] (-15974383 - 26034606 Cos[2 $CellContext`qr] - 
          15137811 Cos[4 $CellContext`qr] - 4446900 Cos[6 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 2048] (3849652 + 6558041 Cos[2 $CellContext`qr] + 
          4049924 Cos[4 $CellContext`qr] + 1362799 Cos[6 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 3584] (-13898139 - 23662099 Cos[2 $CellContext`qr] - 
          15893814 Cos[4 $CellContext`qr] - 7159501 Cos[6 $CellContext`qr] - 
          1565711 Cos[8 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 40960] (83118507 + 145679310 Cos[2 $CellContext`qr] + 
          101493944 Cos[4 $CellContext`qr] + 48495730 Cos[6 $CellContext`qr] + 
          11538749 Cos[8 $CellContext`qr])) Sin[2 $CellContext`qr]}, 1, 11, 
       1], 0, 
      SeriesData[$CellContext`e, 0, {
       Rational[-119113, 8] Sin[$CellContext`qr], Rational[899485, 64] 
        Sin[2 $CellContext`qr], (
         Rational[1, 96] (-1687381 - 2258777 Cos[2 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 128] (1010741 + 2401382 Cos[2 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 640] (-12875212 - 20328549 Cos[2 $CellContext`qr] - 
          9155209 Cos[4 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 3072] (34711405 + 53099328 Cos[2 $CellContext`qr] + 
          32252849 Cos[4 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 5120] (-114787031 - 193960157 Cos[2 $CellContext`qr] - 
          119043557 Cos[4 $CellContext`qr] - 38213215 Cos[6 $CellContext`qr]))
          Sin[$CellContext`qr], (
         Rational[1, 2048] (24324673 + 42859509 Cos[2 $CellContext`qr] + 
          27749173 Cos[4 $CellContext`qr] + 10578705 Cos[6 $CellContext`qr])) 
        Sin[2 $CellContext`qr], (
         Rational[1, 645120] (-15834793277 - 27777041464 
          Cos[2 $CellContext`qr] - 19477391644 Cos[4 $CellContext`qr] - 
          9391528360 Cos[6 $CellContext`qr] - 2254401415 
          Cos[8 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 81920] (1058915667 + 1898241560 Cos[2 $CellContext`qr] + 
          1381528144 Cos[4 $CellContext`qr] + 
          710293560 Cos[6 $CellContext`qr] + 
          189933869 Cos[8 $CellContext`qr])) Sin[2 $CellContext`qr]}, 1, 11, 
       1]}, -3, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.926478626617247*^9, 3.926478629789155*^9}, {
  3.926478679762368*^9, 3.926478681081898*^9}, {3.92647963939114*^9, 
  3.926479639894865*^9}, {3.927189224527052*^9, 3.927189225246736*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"acd83101-0873-4068-bd83-ea4339453b7c"],

Cell["\<\
Linear-in-spin part of the oscillating part of the coordinate time\
\>", "Text",
 CellChangeTimes->{{3.927189145302516*^9, 3.927189158014561*^9}, {
  3.9271892378027773`*^9, 
  3.927189274318399*^9}},ExpressionUUID->"b8f4e92f-01c1-4e0a-be0f-\
1fc62d33593b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]\[CapitalDelta]t", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      InterpretationBox[
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}], "-", 
        RowBox[{
         FractionBox["13", "8"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "qr"}], "]"}], " ", 
         SuperscriptBox["e", "2"]}], "-", 
        RowBox[{
         RowBox[{"Sin", "[", "qr", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "qr", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox["e", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"Cos", "[", "qr", "]"}], " ", 
            RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
           RowBox[{
            FractionBox["39", "64"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox["e", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            RowBox[{"Sin", "[", "qr", "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "qr", "]"}], "3"]}], "+", 
           FractionBox[
            RowBox[{"29", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "qr", "]"}], "5"]}], "5"]}], ")"}], " ", 
         SuperscriptBox["e", "5"]}], "+", 
        RowBox[{
         FractionBox["1", "128"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "175"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
           RowBox[{"113", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
           RowBox[{"27", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox["e", "6"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"525", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"455", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"231", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"45", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"7", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "7"]}], "1120"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2576"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"2072", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"848", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"139", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "8"]}], "2048"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"33810", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"32340", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"21084", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"7185", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"7", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"1015", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"9", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "9"]}], "26880"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7980", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"7320", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"3930", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"1145", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"8", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"142", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"10", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "10"]}], "20480"], "+", 
        InterpretationBox[
         SuperscriptBox[
          RowBox[{"O", "[", "e", "]"}], "12"],
         SeriesData[$CellContext`e, 0, {}, 1, 12, 1],
         Editable->False]}],
       SeriesData[$CellContext`e, 0, {
        3 Sin[$CellContext`qr], Rational[-13, 8] 
         Sin[2 $CellContext`qr], (-Sin[$CellContext`qr]) (-5 + 
          4 Sin[$CellContext`qr]^2), ((-3) Cos[$CellContext`qr]) 
          Sin[$CellContext`qr] + Rational[-39, 64] Sin[4 $CellContext`qr], 
         7 Sin[$CellContext`qr] - 12 Sin[$CellContext`qr]^3 + 
         Rational[29, 5] Sin[$CellContext`qr]^5, 
         Rational[1, 128] ((-175) Sin[2 $CellContext`qr] - 113 
          Sin[4 $CellContext`qr] - 27 Sin[6 $CellContext`qr]), 
         Rational[3, 1120] (525 Sin[$CellContext`qr] + 
          455 Sin[3 $CellContext`qr] + 231 Sin[5 $CellContext`qr] + 
          45 Sin[7 $CellContext`qr]), 
         Rational[1, 2048] ((-2576) Sin[2 $CellContext`qr] - 2072 
          Sin[4 $CellContext`qr] - 848 Sin[6 $CellContext`qr] - 139 
          Sin[8 $CellContext`qr]), 
         Rational[1, 26880] (33810 Sin[$CellContext`qr] + 
          32340 Sin[3 $CellContext`qr] + 21084 Sin[5 $CellContext`qr] + 
          7185 Sin[7 $CellContext`qr] + 1015 Sin[9 $CellContext`qr]), 
         Rational[-3, 20480] (7980 Sin[2 $CellContext`qr] + 
          7320 Sin[4 $CellContext`qr] + 3930 Sin[6 $CellContext`qr] + 
          1145 Sin[8 $CellContext`qr] + 142 Sin[10 $CellContext`qr])}, 1, 12, 
        1],
       Editable->False], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{"27", " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}], "-", 
         RowBox[{
          FractionBox["135", "8"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"19", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["1", "64"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "824"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"473", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "40"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"450", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"455", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"189", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1413"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"1185", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"377", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{
          FractionBox["1", "64"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"615", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"695", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"451", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"115", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"7", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "7"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "20160"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"20088", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"10432", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"2205", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "8"]}], "2048"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"28665", " ", 
              RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
             RowBox[{"34545", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"27657", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"11880", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"7", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"2135", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"9", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "9"]}], "3360"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "183820"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"202600", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"133450", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"48655", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"7582", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"10", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "10"]}], "20480"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "12"],
          SeriesData[$CellContext`e, 0, {}, 1, 12, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 0, {
         27 Sin[$CellContext`qr], Rational[-135, 8] Sin[2 $CellContext`qr], 
          Rational[3, 4] (19 Sin[$CellContext`qr] + 
           15 Sin[3 $CellContext`qr]), 
          Rational[1, 64] ((-824) Sin[2 $CellContext`qr] - 473 
           Sin[4 $CellContext`qr]), 
          Rational[1, 40] (450 Sin[$CellContext`qr] + 
           455 Sin[3 $CellContext`qr] + 189 Sin[5 $CellContext`qr]), 
          Rational[1, 128] ((-1413) Sin[2 $CellContext`qr] - 1185 
           Sin[4 $CellContext`qr] - 377 Sin[6 $CellContext`qr]), 
          Rational[1, 64] (615 Sin[$CellContext`qr] + 
           695 Sin[3 $CellContext`qr] + 451 Sin[5 $CellContext`qr] + 
           115 Sin[7 $CellContext`qr]), 
          Rational[1, 2048] ((-20160) Sin[2 $CellContext`qr] - 20088 
           Sin[4 $CellContext`qr] - 10432 Sin[6 $CellContext`qr] - 2205 
           Sin[8 $CellContext`qr]), 
          Rational[1, 3360] (28665 Sin[$CellContext`qr] + 
           34545 Sin[3 $CellContext`qr] + 27657 Sin[5 $CellContext`qr] + 
           11880 Sin[7 $CellContext`qr] + 2135 Sin[9 $CellContext`qr]), 
          Rational[1, 20480] ((-183820) Sin[2 $CellContext`qr] - 202600 
           Sin[4 $CellContext`qr] - 133450 Sin[6 $CellContext`qr] - 48655 
           Sin[8 $CellContext`qr] - 7582 Sin[10 $CellContext`qr])}, 1, 12, 1],
        
        Editable->False], ")"}], " ", 
      SuperscriptBox["v", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{
          FractionBox["405", "2"], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}], "-", 
         RowBox[{
          FractionBox["2295", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "qr", "]"}], " ", 
            RowBox[{"Sin", "[", "qr", "]"}]}], ")"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1347", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"1651", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["1", "64"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5854"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"4633", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "32"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2120", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"2875", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"1571", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "5"]}], "-", 
         RowBox[{
          FractionBox["3", "256"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6417", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"6776", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"2757", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100779", " ", 
              RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
             RowBox[{"145103", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"116291", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"37151", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"7", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "7"]}], "1792"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "67218"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"80726", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"51194", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"13337", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "8"]}], "1024"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"267309", " ", 
              RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
             RowBox[{"399147", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"380583", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"197748", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"7", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"43211", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"9", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "9"]}], "5376"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "241990"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"313000", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"244385", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"106840", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"20011", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"10", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "10"]}], "4096"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "12"],
          SeriesData[$CellContext`e, 0, {}, 1, 12, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 0, {
         Rational[405, 2] 
          Sin[$CellContext`qr], (Rational[-2295, 8] Cos[$CellContext`qr]) 
          Sin[$CellContext`qr], 
          Rational[1, 16] (1347 Sin[$CellContext`qr] + 
           1651 Sin[3 $CellContext`qr]), 
          Rational[1, 64] ((-5854) Sin[2 $CellContext`qr] - 4633 
           Sin[4 $CellContext`qr]), 
          Rational[1, 32] (2120 Sin[$CellContext`qr] + 
           2875 Sin[3 $CellContext`qr] + 1571 Sin[5 $CellContext`qr]), 
          Rational[-3, 256] (6417 Sin[2 $CellContext`qr] + 
           6776 Sin[4 $CellContext`qr] + 2757 Sin[6 $CellContext`qr]), 
          Rational[1, 1792] (100779 Sin[$CellContext`qr] + 
           145103 Sin[3 $CellContext`qr] + 116291 Sin[5 $CellContext`qr] + 
           37151 Sin[7 $CellContext`qr]), 
          Rational[1, 1024] ((-67218) Sin[2 $CellContext`qr] - 80726 
           Sin[4 $CellContext`qr] - 51194 Sin[6 $CellContext`qr] - 13337 
           Sin[8 $CellContext`qr]), 
          Rational[1, 5376] (267309 Sin[$CellContext`qr] + 
           399147 Sin[3 $CellContext`qr] + 380583 Sin[5 $CellContext`qr] + 
           197748 Sin[7 $CellContext`qr] + 43211 Sin[9 $CellContext`qr]), 
          Rational[1, 4096] ((-241990) Sin[2 $CellContext`qr] - 313000 
           Sin[4 $CellContext`qr] - 244385 Sin[6 $CellContext`qr] - 106840 
           Sin[8 $CellContext`qr] - 20011 Sin[10 $CellContext`qr])}, 1, 12, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["v", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{
          FractionBox["2835", "2"], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}], "-", 
         RowBox[{
          FractionBox["17955", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "qr", "]"}], " ", 
            RowBox[{"Sin", "[", "qr", "]"}]}], ")"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"10753", "+", 
            RowBox[{"13817", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", 
          SuperscriptBox["e", "3"]}], "+", 
         RowBox[{
          FractionBox["1", "32"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19823"}], "-", 
            RowBox[{"40972", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "32"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12301", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"21268", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"14599", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "5"]}], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "63657"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"80457", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
            RowBox[{"40223", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"41577", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"73675", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"69715", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"26929", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"7", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "7"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "438278"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"608804", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"452910", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"140841", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "8"]}], "1024"], "+", 
         RowBox[{
          FractionBox["1", "512"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"146467", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"264241", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"288485", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"174874", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"7", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"45123", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"9", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "9"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "781664"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"1146578", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"1022767", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"518816", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"113687", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"10", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "10"]}], "2048"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "12"],
          SeriesData[$CellContext`e, 0, {}, 1, 12, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 0, {
         Rational[2835, 2] 
          Sin[$CellContext`qr], (Rational[-17955, 8] Cos[$CellContext`qr]) 
          Sin[$CellContext`qr], (
           Rational[1, 8] (10753 + 13817 Cos[2 $CellContext`qr])) 
          Sin[$CellContext`qr], (
           Rational[1, 32] (-19823 - 40972 Cos[2 $CellContext`qr])) 
          Sin[2 $CellContext`qr], 
          Rational[1, 32] (12301 Sin[$CellContext`qr] + 
           21268 Sin[3 $CellContext`qr] + 14599 Sin[5 $CellContext`qr]), 
          Rational[1, 128] ((-63657) Sin[2 $CellContext`qr] - 80457 
           Sin[4 $CellContext`qr] - 40223 Sin[6 $CellContext`qr]), 
          Rational[1, 128] (41577 Sin[$CellContext`qr] + 
           73675 Sin[3 $CellContext`qr] + 69715 Sin[5 $CellContext`qr] + 
           26929 Sin[7 $CellContext`qr]), 
          Rational[1, 1024] ((-438278) Sin[2 $CellContext`qr] - 608804 
           Sin[4 $CellContext`qr] - 452910 Sin[6 $CellContext`qr] - 140841 
           Sin[8 $CellContext`qr]), 
          Rational[1, 512] (146467 Sin[$CellContext`qr] + 
           264241 Sin[3 $CellContext`qr] + 288485 Sin[5 $CellContext`qr] + 
           174874 Sin[7 $CellContext`qr] + 45123 Sin[9 $CellContext`qr]), 
          Rational[1, 2048] ((-781664) Sin[2 $CellContext`qr] - 1146578 
           Sin[4 $CellContext`qr] - 1022767 Sin[6 $CellContext`qr] - 518816 
           Sin[8 $CellContext`qr] - 113687 Sin[10 $CellContext`qr])}, 1, 12, 
         1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["v", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         RowBox[{
          FractionBox["76545", "8"], " ", 
          RowBox[{"Sin", "[", "qr", "]"}], " ", "e"}], "-", 
         RowBox[{
          FractionBox["535815", "64"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "qr"}], "]"}], " ", 
          SuperscriptBox["e", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "32"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"92181", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"218753", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "3"]}], "-", 
         RowBox[{
          FractionBox["15", "512"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"143992", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"181453", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"4", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          FractionBox["27", "256"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21987", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"45646", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"37515", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "5"]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2276589", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"3271650", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"1936517", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "6"]}], "2048"], "+", 
         RowBox[{
          FractionBox["1", "512"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"995501", " ", 
             RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
            RowBox[{"2080045", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"2227695", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
            RowBox[{"1009327", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"7", " ", "qr"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "7"]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7755936", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"11963438", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"10076256", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"3644705", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "8"]}], "8192"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6975987", " ", 
              RowBox[{"Sin", "[", "qr", "]"}]}], "+", 
             RowBox[{"14696037", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"17719497", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"5", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"12156060", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"7", " ", "qr"}], "]"}]}], "+", 
             RowBox[{"3620933", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"9", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "9"]}], "4096"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "82414202"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"132473964", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"4", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"130741721", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"6", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"74942458", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"8", " ", "qr"}], "]"}]}], "-", 
             RowBox[{"18827775", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"10", " ", "qr"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "10"]}], "32768"], "+", 
         InterpretationBox[
          SuperscriptBox[
           RowBox[{"O", "[", "e", "]"}], "12"],
          SeriesData[$CellContext`e, 0, {}, 1, 12, 1],
          Editable->False]}],
        SeriesData[$CellContext`e, 0, {
         Rational[76545, 8] Sin[$CellContext`qr], Rational[-535815, 64] 
          Sin[2 $CellContext`qr], 
          Rational[1, 32] (92181 Sin[$CellContext`qr] + 
           218753 Sin[3 $CellContext`qr]), 
          Rational[-15, 512] (143992 Sin[2 $CellContext`qr] + 
           181453 Sin[4 $CellContext`qr]), 
          Rational[27, 256] (21987 Sin[$CellContext`qr] + 
           45646 Sin[3 $CellContext`qr] + 37515 Sin[5 $CellContext`qr]), 
          Rational[-3, 2048] (2276589 Sin[2 $CellContext`qr] + 
           3271650 Sin[4 $CellContext`qr] + 1936517 Sin[6 $CellContext`qr]), 
          Rational[1, 512] (995501 Sin[$CellContext`qr] + 
           2080045 Sin[3 $CellContext`qr] + 2227695 Sin[5 $CellContext`qr] + 
           1009327 Sin[7 $CellContext`qr]), 
          Rational[-3, 8192] (7755936 Sin[2 $CellContext`qr] + 
           11963438 Sin[4 $CellContext`qr] + 10076256 Sin[6 $CellContext`qr] + 
           3644705 Sin[8 $CellContext`qr]), 
          Rational[1, 4096] (6975987 Sin[$CellContext`qr] + 
           14696037 Sin[3 $CellContext`qr] + 17719497 Sin[5 $CellContext`qr] + 
           12156060 Sin[7 $CellContext`qr] + 3620933 Sin[9 $CellContext`qr]), 
          Rational[1, 32768] ((-82414202) Sin[2 $CellContext`qr] - 132473964 
           Sin[4 $CellContext`qr] - 130741721 Sin[6 $CellContext`qr] - 
           74942458 Sin[8 $CellContext`qr] - 18827775 
           Sin[10 $CellContext`qr])}, 1, 12, 1],
        Editable->False], ")"}], " ", 
      SuperscriptBox["v", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "10"],
      SeriesData[$CellContext`v, 0, {}, 0, 10, 1],
      Editable->False]}],
    SeriesData[$CellContext`v, 0, {
      SeriesData[$CellContext`e, 0, {
       3 Sin[$CellContext`qr], Rational[-13, 8] 
        Sin[2 $CellContext`qr], (-Sin[$CellContext`qr]) (-5 + 
         4 Sin[$CellContext`qr]^2), ((-3) Cos[$CellContext`qr]) 
         Sin[$CellContext`qr] + Rational[-39, 64] Sin[4 $CellContext`qr], 
        7 Sin[$CellContext`qr] - 12 Sin[$CellContext`qr]^3 + 
        Rational[29, 5] Sin[$CellContext`qr]^5, 
        Rational[1, 128] ((-175) Sin[2 $CellContext`qr] - 113 
         Sin[4 $CellContext`qr] - 27 Sin[6 $CellContext`qr]), 
        Rational[3, 1120] (525 Sin[$CellContext`qr] + 
         455 Sin[3 $CellContext`qr] + 231 Sin[5 $CellContext`qr] + 
         45 Sin[7 $CellContext`qr]), 
        Rational[1, 2048] ((-2576) Sin[2 $CellContext`qr] - 2072 
         Sin[4 $CellContext`qr] - 848 Sin[6 $CellContext`qr] - 139 
         Sin[8 $CellContext`qr]), 
        Rational[1, 26880] (33810 Sin[$CellContext`qr] + 
         32340 Sin[3 $CellContext`qr] + 21084 Sin[5 $CellContext`qr] + 
         7185 Sin[7 $CellContext`qr] + 1015 Sin[9 $CellContext`qr]), 
        Rational[-3, 20480] (7980 Sin[2 $CellContext`qr] + 
         7320 Sin[4 $CellContext`qr] + 3930 Sin[6 $CellContext`qr] + 
         1145 Sin[8 $CellContext`qr] + 142 Sin[10 $CellContext`qr])}, 1, 12, 
       1], 0, 
      SeriesData[$CellContext`e, 0, {
       27 Sin[$CellContext`qr], Rational[-135, 8] Sin[2 $CellContext`qr], 
        Rational[3, 4] (19 Sin[$CellContext`qr] + 15 Sin[3 $CellContext`qr]), 
        Rational[1, 64] ((-824) Sin[2 $CellContext`qr] - 473 
         Sin[4 $CellContext`qr]), 
        Rational[1, 40] (450 Sin[$CellContext`qr] + 
         455 Sin[3 $CellContext`qr] + 189 Sin[5 $CellContext`qr]), 
        Rational[1, 128] ((-1413) Sin[2 $CellContext`qr] - 1185 
         Sin[4 $CellContext`qr] - 377 Sin[6 $CellContext`qr]), 
        Rational[1, 64] (615 Sin[$CellContext`qr] + 
         695 Sin[3 $CellContext`qr] + 451 Sin[5 $CellContext`qr] + 
         115 Sin[7 $CellContext`qr]), 
        Rational[1, 2048] ((-20160) Sin[2 $CellContext`qr] - 20088 
         Sin[4 $CellContext`qr] - 10432 Sin[6 $CellContext`qr] - 2205 
         Sin[8 $CellContext`qr]), 
        Rational[1, 3360] (28665 Sin[$CellContext`qr] + 
         34545 Sin[3 $CellContext`qr] + 27657 Sin[5 $CellContext`qr] + 
         11880 Sin[7 $CellContext`qr] + 2135 Sin[9 $CellContext`qr]), 
        Rational[1, 20480] ((-183820) Sin[2 $CellContext`qr] - 202600 
         Sin[4 $CellContext`qr] - 133450 Sin[6 $CellContext`qr] - 48655 
         Sin[8 $CellContext`qr] - 7582 Sin[10 $CellContext`qr])}, 1, 12, 1], 
      0, 
      SeriesData[$CellContext`e, 0, {
       Rational[405, 2] 
        Sin[$CellContext`qr], (Rational[-2295, 8] Cos[$CellContext`qr]) 
        Sin[$CellContext`qr], 
        Rational[1, 16] (1347 Sin[$CellContext`qr] + 
         1651 Sin[3 $CellContext`qr]), 
        Rational[1, 64] ((-5854) Sin[2 $CellContext`qr] - 4633 
         Sin[4 $CellContext`qr]), 
        Rational[1, 32] (2120 Sin[$CellContext`qr] + 
         2875 Sin[3 $CellContext`qr] + 1571 Sin[5 $CellContext`qr]), 
        Rational[-3, 256] (6417 Sin[2 $CellContext`qr] + 
         6776 Sin[4 $CellContext`qr] + 2757 Sin[6 $CellContext`qr]), 
        Rational[1, 1792] (100779 Sin[$CellContext`qr] + 
         145103 Sin[3 $CellContext`qr] + 116291 Sin[5 $CellContext`qr] + 
         37151 Sin[7 $CellContext`qr]), 
        Rational[1, 1024] ((-67218) Sin[2 $CellContext`qr] - 80726 
         Sin[4 $CellContext`qr] - 51194 Sin[6 $CellContext`qr] - 13337 
         Sin[8 $CellContext`qr]), 
        Rational[1, 5376] (267309 Sin[$CellContext`qr] + 
         399147 Sin[3 $CellContext`qr] + 380583 Sin[5 $CellContext`qr] + 
         197748 Sin[7 $CellContext`qr] + 43211 Sin[9 $CellContext`qr]), 
        Rational[1, 4096] ((-241990) Sin[2 $CellContext`qr] - 313000 
         Sin[4 $CellContext`qr] - 244385 Sin[6 $CellContext`qr] - 106840 
         Sin[8 $CellContext`qr] - 20011 Sin[10 $CellContext`qr])}, 1, 12, 1], 
      0, 
      SeriesData[$CellContext`e, 0, {
       Rational[2835, 2] 
        Sin[$CellContext`qr], (Rational[-17955, 8] Cos[$CellContext`qr]) 
        Sin[$CellContext`qr], (
         Rational[1, 8] (10753 + 13817 Cos[2 $CellContext`qr])) 
        Sin[$CellContext`qr], (
         Rational[1, 32] (-19823 - 40972 Cos[2 $CellContext`qr])) 
        Sin[2 $CellContext`qr], 
        Rational[1, 32] (12301 Sin[$CellContext`qr] + 
         21268 Sin[3 $CellContext`qr] + 14599 Sin[5 $CellContext`qr]), 
        Rational[1, 128] ((-63657) Sin[2 $CellContext`qr] - 80457 
         Sin[4 $CellContext`qr] - 40223 Sin[6 $CellContext`qr]), 
        Rational[1, 128] (41577 Sin[$CellContext`qr] + 
         73675 Sin[3 $CellContext`qr] + 69715 Sin[5 $CellContext`qr] + 
         26929 Sin[7 $CellContext`qr]), 
        Rational[1, 1024] ((-438278) Sin[2 $CellContext`qr] - 608804 
         Sin[4 $CellContext`qr] - 452910 Sin[6 $CellContext`qr] - 140841 
         Sin[8 $CellContext`qr]), 
        Rational[1, 512] (146467 Sin[$CellContext`qr] + 
         264241 Sin[3 $CellContext`qr] + 288485 Sin[5 $CellContext`qr] + 
         174874 Sin[7 $CellContext`qr] + 45123 Sin[9 $CellContext`qr]), 
        Rational[1, 2048] ((-781664) Sin[2 $CellContext`qr] - 1146578 
         Sin[4 $CellContext`qr] - 1022767 Sin[6 $CellContext`qr] - 518816 
         Sin[8 $CellContext`qr] - 113687 Sin[10 $CellContext`qr])}, 1, 12, 1],
       0, 
      SeriesData[$CellContext`e, 0, {
       Rational[76545, 8] Sin[$CellContext`qr], Rational[-535815, 64] 
        Sin[2 $CellContext`qr], 
        Rational[1, 32] (92181 Sin[$CellContext`qr] + 
         218753 Sin[3 $CellContext`qr]), 
        Rational[-15, 512] (143992 Sin[2 $CellContext`qr] + 
         181453 Sin[4 $CellContext`qr]), 
        Rational[27, 256] (21987 Sin[$CellContext`qr] + 
         45646 Sin[3 $CellContext`qr] + 37515 Sin[5 $CellContext`qr]), 
        Rational[-3, 2048] (2276589 Sin[2 $CellContext`qr] + 
         3271650 Sin[4 $CellContext`qr] + 1936517 Sin[6 $CellContext`qr]), 
        Rational[1, 512] (995501 Sin[$CellContext`qr] + 
         2080045 Sin[3 $CellContext`qr] + 2227695 Sin[5 $CellContext`qr] + 
         1009327 Sin[7 $CellContext`qr]), 
        Rational[-3, 8192] (7755936 Sin[2 $CellContext`qr] + 
         11963438 Sin[4 $CellContext`qr] + 10076256 Sin[6 $CellContext`qr] + 
         3644705 Sin[8 $CellContext`qr]), 
        Rational[1, 4096] (6975987 Sin[$CellContext`qr] + 
         14696037 Sin[3 $CellContext`qr] + 17719497 Sin[5 $CellContext`qr] + 
         12156060 Sin[7 $CellContext`qr] + 3620933 Sin[9 $CellContext`qr]), 
        Rational[1, 32768] ((-82414202) Sin[2 $CellContext`qr] - 132473964 
         Sin[4 $CellContext`qr] - 130741721 Sin[6 $CellContext`qr] - 74942458 
         Sin[8 $CellContext`qr] - 18827775 Sin[10 $CellContext`qr])}, 1, 12, 
       1]}, 0, 10, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.926478684729933*^9, 3.926478685935863*^9}, {
  3.9264787164606643`*^9, 3.926478717489862*^9}, {3.92647964283007*^9, 
  3.926479643978823*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f8b5c43b-5864-4e60-97fa-282251073753"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Relation between ",
 StyleBox["v",
  FontSlant->"Italic"],
 " and ",
 StyleBox["x",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.927189293523059*^9, 
  3.927189304951005*^9}},ExpressionUUID->"82a4331e-c114-4fd8-8786-\
c549d1be6271"],

Cell["Azimuthal frequency divided by the leading term", "Text",
 CellChangeTimes->{{3.927257251941318*^9, 
  3.927257264141221*^9}},ExpressionUUID->"36e7d288-9a25-4ea6-9552-\
f914d1ac6b5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalOmega]\[Phi]norm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalOmega]\[Phi]g", "+", 
      RowBox[{"s", "*", "\[Delta]\[CapitalOmega]\[Phi]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v", "^", "3"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"e", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.927189315175767*^9, 3.927189391823207*^9}, {
  3.927189504867495*^9, 3.927189507442828*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e3f6ff9d-4bdc-4135-a9d6-43838d0c2598"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["e", "2"], " ", 
    SuperscriptBox["v", "2"]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", "s"}], ")"}], " ", 
    SuperscriptBox["v", "3"]}], "+", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"10", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "4"]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", "s"}], 
      ")"}], " ", 
     SuperscriptBox["v", "5"]}], 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}]]}]], "+", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", 
       SuperscriptBox["e", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"78", "-", 
         RowBox[{"40", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "29"}], "+", 
         RowBox[{"60", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "6"]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"134", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"14", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"166", "+", 
            RowBox[{"47", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"118", "+", 
            RowBox[{"197", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", "s"}], 
      ")"}], " ", 
     SuperscriptBox["v", "7"]}], 
    RowBox[{"8", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}]]}]], "+", 
   RowBox[{
    FractionBox["3", "64"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1728", " ", 
       SuperscriptBox["e", "8"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"8995", "-", 
         RowBox[{"3140", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"4152", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "37"}], "+", 
         RowBox[{"45", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "302"}], "+", 
         RowBox[{"743", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "8"]}], "-", 
   RowBox[{
    FractionBox["3", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"648", " ", 
         SuperscriptBox["e", "8"]}], "-", 
        RowBox[{"2424", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"370", "+", 
           RowBox[{"127", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3221", "+", 
           RowBox[{"164", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "91"}], "+", 
           RowBox[{"292", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", "s"}], 
     ")"}], " ", 
    SuperscriptBox["v", "9"]}], "+", 
   RowBox[{
    FractionBox["3", "64"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5184", " ", 
       SuperscriptBox["e", "10"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"49753", "-", 
         RowBox[{"17880", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"18912", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"3456", " ", 
       SuperscriptBox["e", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"5", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3535"}], "+", 
         RowBox[{"2029", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1059"}], "+", 
         RowBox[{"2234", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "10"]}], "-", 
   RowBox[{
    FractionBox["3", "128"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"19008", " ", 
         SuperscriptBox["e", "10"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"156657", "-", 
           RowBox[{"7340", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"146280", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["e", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "601"}], "+", 
           RowBox[{"711", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "33896"}], "+", 
           RowBox[{"8277", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"56513", "+", 
           RowBox[{"118472", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", "s"}], 
     ")"}], " ", 
    SuperscriptBox["v", "11"]}], "+", 
   RowBox[{
    FractionBox["1", "256"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"186624", " ", 
       SuperscriptBox["e", "12"]}], "-", 
      RowBox[{"1761712", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"5184", " ", 
       SuperscriptBox["e", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "239"}], "+", 
         RowBox[{"150", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["e", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "82921"}], "+", 
         RowBox[{"34140", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"41277", "+", 
         RowBox[{"37544", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "110393"}], "+", 
         RowBox[{"37950", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2208553"}], "+", 
         RowBox[{"3051300", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "12"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "13"],
    SeriesData[$CellContext`v, 0, {}, 0, 13, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   1, 0, 3 $CellContext`e^2, 
    Rational[-3, 2] (1 + $CellContext`e^2) $CellContext`s, 
    Rational[3, 4] (12 $CellContext`e^4 - 
     10 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (-3 + 
       10 (1 - $CellContext`e^2)^Rational[1, 2])), 
    Rational[-3, 2] (1 - $CellContext`e^2)^Rational[-1, 2] (
     4 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (-4 + 
       5 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (8 + 
       6 (1 - $CellContext`e^2)^Rational[1, 2])) $CellContext`s, 
    Rational[3, 4] (
     36 $CellContext`e^6 + $CellContext`e^2 (78 - 
       40 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     20 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (-29 + 
       60 (1 - $CellContext`e^2)^Rational[1, 2])), 
    Rational[-3, 8] (1 - $CellContext`e^2)^Rational[-1, 2] (
     134 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     6 $CellContext`e^6 (-25 + 
       14 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (166 + 
       47 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (118 + 
       197 (1 - $CellContext`e^2)^Rational[1, 2])) $CellContext`s, 
    Rational[3, 64] (
     1728 $CellContext`e^8 + $CellContext`e^4 (8995 - 
       3140 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     4152 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     96 $CellContext`e^6 (-37 + 45 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     4 $CellContext`e^2 (-302 + 743 (1 - $CellContext`e^2)^Rational[1, 2])), 
    Rational[-3, 16] (648 $CellContext`e^8 - 
     2424 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     4 $CellContext`e^2 (370 + 
       127 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (3221 + 
       164 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     6 $CellContext`e^6 (-91 + 
       292 (1 - $CellContext`e^2)^Rational[1, 2])) $CellContext`s, 
    Rational[3, 64] (
     5184 $CellContext`e^10 + $CellContext`e^6 (49753 - 
       17880 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     18912 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     3456 $CellContext`e^8 (-6 + 5 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     8 $CellContext`e^2 (-3535 + 2029 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     16 $CellContext`e^4 (-1059 + 
       2234 (1 - $CellContext`e^2)^Rational[1, 2])), 
    Rational[-3, 128] (
     19008 $CellContext`e^10 + $CellContext`e^6 (156657 - 
       7340 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     146280 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     96 $CellContext`e^8 (-601 + 711 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     4 $CellContext`e^2 (-33896 + 
      8277 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (56513 + 
       118472 (1 - $CellContext`e^2)^Rational[1, 2])) $CellContext`s, 
    Rational[1, 256] (186624 $CellContext`e^12 - 
     1761712 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     5184 $CellContext`e^10 (-239 + 
       150 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     36 $CellContext`e^8 (-82921 + 
      34140 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     8 $CellContext`e^2 (41277 + 37544 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     30 $CellContext`e^4 (-110393 + 
      37950 (1 - $CellContext`e^2)^
        Rational[1, 2]) + $CellContext`e^6 (-2208553 + 
       3051300 (1 - $CellContext`e^2)^Rational[1, 2]))}, 0, 13, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.927189355914939*^9, 3.92718939263936*^9, 
  3.927189508345063*^9, 3.927192180207779*^9, 3.927534667467458*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"aec6f49c-252d-4251-b20d-30e3f0a46eac"]
}, Open  ]],

Cell[TextData[{
 StyleBox["x",
  FontSlant->"Italic"],
 " nonlinearized in spin (but valid up to linear order)"
}], "Text",
 CellChangeTimes->{{3.927257276113316*^9, 3.927257312590641*^9}, {
  3.9275346770989437`*^9, 
  3.927534685521968*^9}},ExpressionUUID->"a02bea86-0c75-42fc-83b0-\
0aeccf5c7618"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xfull", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]\[Phi]norm", "^", 
     RowBox[{"(", 
      RowBox[{"2", "/", "3"}], ")"}]}], "*", 
    RowBox[{"v", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"e", "^", "2"}]}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.927189399407584*^9, 3.927189418907215*^9}, 
   3.927189511810848*^9, {3.927189606583658*^9, 3.927189607110319*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"dec41dc2-053f-4922-b9ee-7a98ce45c6a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    SuperscriptBox["v", "2"]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "4"]}], ")"}], " ", "s", " ", 
    SuperscriptBox["v", "5"]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["e", "4"]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "6"]}], "-", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"5", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", "s", " ", 
    
    SuperscriptBox["v", "7"]}], "-", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160", " ", 
         SuperscriptBox["e", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"100", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "-", 
           SuperscriptBox["s", "2"]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "68"}], "+", 
           RowBox[{"30", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "8"]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"62", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"62", "+", 
           RowBox[{"11", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "62"}], "+", 
           RowBox[{"30", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"62", "+", 
           RowBox[{"87", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", "s"}], 
     ")"}], " ", 
    SuperscriptBox["v", "9"]}], "+", 
   RowBox[{
    FractionBox["1", "96"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"320", " ", 
       SuperscriptBox["e", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "30"}], "+", 
         RowBox[{"11", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "469"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1631"}], "+", 
         RowBox[{"202", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1355"}], "+", 
         RowBox[{"710", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4992", "-", 
         RowBox[{"6969", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"7", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "10"]}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", "s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1280", " ", 
       SuperscriptBox["e", "8"]}], "-", 
      RowBox[{"6672", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"310", "+", 
         RowBox[{"188", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "418"}], "+", 
         RowBox[{"960", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2449", "+", 
         RowBox[{"192", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "11"]}], "-", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4928", " ", 
         SuperscriptBox["e", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5640"}], "+", 
           RowBox[{"4400", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "-", 
           RowBox[{"87", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2164"}], "+", 
           RowBox[{"89", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3010", "-", 
           RowBox[{"7003", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"164", "+", 
              RowBox[{"65", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5712", "-", 
           RowBox[{"2500", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "233"}], "+", 
              RowBox[{"98", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52451"}], "+", 
           RowBox[{"18650", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"57", "+", 
              RowBox[{"146", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "12"]}], "-", 
   RowBox[{
    FractionBox["1", "96"], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}]], " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"320", " ", 
         SuperscriptBox["e", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "214"}], "+", 
           RowBox[{"55", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8153", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"45651", "+", 
           RowBox[{"43224", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{"140", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]], " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "157964"}], "+", 
           RowBox[{"160571", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{"432", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]], " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"19333", "-", 
           RowBox[{"16610", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"54060", "+", 
           RowBox[{"19265", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"7", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "13"]}], "-", 
   RowBox[{
    FractionBox["1", "576"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"167552", " ", 
         SuperscriptBox["e", "12"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["e", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"55", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "59"}], "+", 
              RowBox[{"35", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
           RowBox[{"47", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"50235", "+", 
           RowBox[{"43356", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "808"}], "+", 
              RowBox[{"537", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "190674"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
           RowBox[{"11544", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "97897"}], "+", 
              RowBox[{"41200", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "535"}], "+", 
              RowBox[{"1341", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"17", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23614"}], "+", 
              RowBox[{"6217", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"5061", "+", 
              RowBox[{"2572", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"778711", "-", 
           RowBox[{"1071939", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"11683", "+", 
              RowBox[{"4908", " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"112", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "14"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "15"],
    SeriesData[$CellContext`v, 0, {}, 2, 15, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   1 - $CellContext`e^2, 
    0, (-2) $CellContext`e^2 (-1 + $CellContext`e^2), (-1 + $CellContext`e^4) \
$CellContext`s, 
    Rational[-1, 2] (-1 + $CellContext`e^2) (10 $CellContext`e^4 - 
     10 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (-3 + 
       10 (1 - $CellContext`e^2)^Rational[1, 2])), (-(1 - $CellContext`e^2)^
      Rational[1, 2]) (4 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     4 $CellContext`e^4 (-1 + (1 - $CellContext`e^2)^
        Rational[1, 2]) + $CellContext`e^2 (8 + 
       5 (1 - $CellContext`e^2)^Rational[1, 2])) $CellContext`s, 
    Rational[-1, 12] (-1 + $CellContext`e^2) (160 $CellContext`e^6 + 
     3 $CellContext`e^4 (-52 + 
       100 (1 - $CellContext`e^2)^Rational[1, 2] - $CellContext`s^2) - 
     6 $CellContext`e^2 (-68 + 
      30 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`s^2) - 
     3 (40 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`s^2)), 
    Rational[-1, 2] (1 - $CellContext`e^2)^Rational[1, 2] (
     62 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (62 + 
       11 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^6 (-62 + 
       30 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (62 + 
       87 (1 - $CellContext`e^2)^Rational[1, 2])) $CellContext`s, 
    Rational[1, 96] (1 - $CellContext`e^2)^Rational[1, 2] (
     320 $CellContext`e^8 (-30 + 11 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     24 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) (-469 + 
      8 $CellContext`s^2) - 
     12 $CellContext`e^2 (-1631 + 202 (1 - $CellContext`e^2)^Rational[1, 2] + 
      16 (1 + 2 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) - 
     12 $CellContext`e^6 (-1355 + 710 (1 - $CellContext`e^2)^Rational[1, 2] + 
      4 (-4 + 3 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) - 
     3 $CellContext`e^4 (4992 - 6969 (1 - $CellContext`e^2)^Rational[1, 2] + 
      16 (4 + 7 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2)), 
    Rational[1, 24] (-1 + $CellContext`e^2) $CellContext`s (
     1280 $CellContext`e^8 - 
     6672 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 4 $CellContext`s^2 + 
     12 $CellContext`e^2 (310 + 
       188 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`s^2) + 
     4 $CellContext`e^6 (-418 + 
       960 (1 - $CellContext`e^2)^Rational[1, 2] + $CellContext`s^2) + 
     3 $CellContext`e^4 (2449 + 192 (1 - $CellContext`e^2)^Rational[1, 2] + 
       4 $CellContext`s^2)), 
    Rational[-1, 48] (-1 + $CellContext`e^2) (4928 $CellContext`e^10 + 
     4 $CellContext`e^8 (-5640 + 4400 (1 - $CellContext`e^2)^Rational[1, 2] - 
       87 $CellContext`s^2) + 
     12 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) (-2164 + 
       89 $CellContext`s^2) - 
     6 $CellContext`e^4 (3010 - 7003 (1 - $CellContext`e^2)^Rational[1, 2] + 
      2 (164 + 65 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) + 
     6 $CellContext`e^2 (5712 - 
       2500 (1 - $CellContext`e^2)^
        Rational[1, 2] + (-233 + 
         98 (1 - $CellContext`e^2)^
           Rational[1, 2]) $CellContext`s^2) - $CellContext`e^6 (-52451 + 
      18650 (1 - $CellContext`e^2)^Rational[1, 2] + 
      6 (57 + 146 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2)), 
    Rational[-1, 96] (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s (
     320 $CellContext`e^10 (-214 + 55 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     24 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) (8153 + 
       8 $CellContext`s^2) + 
     4 $CellContext`e^2 (45651 + 43224 (1 - $CellContext`e^2)^Rational[1, 2] + 
       140 (1 - $CellContext`e^2)^
         Rational[1, 2] $CellContext`s^2) + $CellContext`e^6 (-157964 + 
       160571 (1 - $CellContext`e^2)^Rational[1, 2] + 
       432 (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s^2) + 
     4 $CellContext`e^8 (19333 - 16610 (1 - $CellContext`e^2)^Rational[1, 2] + 
       16 (-3 + 2 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) + 
     3 $CellContext`e^4 (54060 + 19265 (1 - $CellContext`e^2)^Rational[1, 2] + 
       32 (4 + 7 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2)), 
    Rational[-1, 576] (-1 + $CellContext`e^2) (167552 $CellContext`e^12 + 
     384 $CellContext`e^10 (
       55 (-59 + 35 (1 - $CellContext`e^2)^Rational[1, 2]) - 
       47 $CellContext`s^2) + 
     12 $CellContext`e^2 (50235 + 43356 (1 - $CellContext`e^2)^Rational[1, 2] + 
       12 (-808 + 537 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 - 
       28 $CellContext`s^4) + 
     12 ((-190674) (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
       11544 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 - 
       7 $CellContext`s^4) - 
     6 $CellContext`e^8 (
      5 (-97897 + 41200 (1 - $CellContext`e^2)^Rational[1, 2]) + 
      8 (-535 + 1341 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 + 
      14 $CellContext`s^4) - 
     9 $CellContext`e^4 (
      17 (-23614 + 6217 (1 - $CellContext`e^2)^Rational[1, 2]) + 
      4 (5061 + 2572 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 + 
      56 $CellContext`s^4) - 
     3 $CellContext`e^6 (778711 - 
      1071939 (1 - $CellContext`e^2)^Rational[1, 2] + 
      4 (11683 + 4908 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 + 
      112 $CellContext`s^4))}, 2, 15, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.927189419696396*^9, 3.927189551374465*^9, 
  3.927189609398234*^9, 3.9271921976918592`*^9, 3.927534690154404*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"89ac58c7-38ba-45b9-8c36-7d986f7cdfec"]
}, Open  ]],

Cell[TextData[{
 "Geodesic part of ",
 StyleBox["x",
  FontSlant->"Italic"],
 " as series in ",
 StyleBox["v",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.9272573195407963`*^9, 
  3.927257331809153*^9}},ExpressionUUID->"5ccd9307-6724-4c01-b35a-\
9393d04418d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xg", "=", 
  RowBox[{
   RowBox[{"xfull", "/.", 
    RowBox[{"s", "->", "0"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.927189430406496*^9, 3.9271894452829123`*^9}, {
  3.9271896115988398`*^9, 3.927189612158697*^9}, {3.927192212807828*^9, 
  3.927192213511837*^9}, {3.927534695966934*^9, 3.927534696655939*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"935d1bbe-b0aa-4422-bfc4-7b8cd00ce2cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    SuperscriptBox["v", "2"]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "4"]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["e", "4"]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "6"]}], "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40", " ", 
         SuperscriptBox["e", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"102", "-", 
           RowBox[{"45", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "39"}], "+", 
           RowBox[{"75", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "8"]}], "+", 
   RowBox[{
    FractionBox["1", "96"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"19572", "-", 
         RowBox[{"2424", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"11256", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"320", " ", 
       SuperscriptBox["e", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "30"}], "+", 
         RowBox[{"11", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "271"}], "+", 
         RowBox[{"142", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1664"}], "+", 
         RowBox[{"2323", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "10"]}], "-", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4928", " ", 
         SuperscriptBox["e", "10"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"52451", "-", 
           RowBox[{"18650", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"25968", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["e", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "141"}], "+", 
           RowBox[{"110", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1428"}], "+", 
           RowBox[{"625", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3010"}], "+", 
           RowBox[{"7003", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "12"]}], "-", 
   RowBox[{
    FractionBox["1", "576"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"167552", " ", 
         SuperscriptBox["e", "12"]}], "-", 
        RowBox[{"2288088", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"21120", " ", 
         SuperscriptBox["e", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "59"}], "+", 
           RowBox[{"35", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"153", " ", 
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "23614"}], "+", 
           RowBox[{"6217", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16745", "+", 
           RowBox[{"14452", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["e", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "97897"}], "+", 
           RowBox[{"41200", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["e", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "778711"}], "+", 
           RowBox[{"1071939", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["v", "14"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "15"],
    SeriesData[$CellContext`v, 0, {}, 2, 15, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   1 - $CellContext`e^2, 0, (-2) $CellContext`e^2 (-1 + $CellContext`e^2), 0, 
    Rational[-1, 2] (-1 + $CellContext`e^2) (10 $CellContext`e^4 - 
     10 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^2 (-3 + 
       10 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[-1, 3] (-1 + $CellContext`e^2) (
     40 $CellContext`e^6 + $CellContext`e^2 (102 - 
       45 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     30 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (-39 + 
       75 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[1, 96] (1 - $CellContext`e^2)^
     Rational[1, 2] ($CellContext`e^2 (19572 - 
       2424 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     11256 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     320 $CellContext`e^8 (-30 + 11 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     60 $CellContext`e^6 (-271 + 142 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     9 $CellContext`e^4 (-1664 + 2323 (1 - $CellContext`e^2)^Rational[1, 2])),
     0, Rational[-1, 48] (-1 + $CellContext`e^2) (
     4928 $CellContext`e^10 + $CellContext`e^6 (52451 - 
       18650 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     25968 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     160 $CellContext`e^8 (-141 + 110 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     24 $CellContext`e^2 (-1428 + 625 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     6 $CellContext`e^4 (-3010 + 7003 (1 - $CellContext`e^2)^Rational[1, 2])),
     0, Rational[-1, 576] (-1 + $CellContext`e^2) (167552 $CellContext`e^12 - 
     2288088 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     21120 $CellContext`e^10 (-59 + 35 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     153 $CellContext`e^4 (-23614 + 
      6217 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     36 $CellContext`e^2 (16745 + 
       14452 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     30 $CellContext`e^8 (-97897 + 
      41200 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     3 $CellContext`e^6 (-778711 + 
       1071939 (1 - $CellContext`e^2)^Rational[1, 2]))}, 2, 15, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9271894360967417`*^9, 3.927189446785028*^9}, 
   3.927189612592325*^9, {3.927192208069751*^9, 3.927192215791068*^9}, 
   3.927534697843183*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"bde72085-c0b3-41f0-945b-27a7ea812132"]
}, Open  ]],

Cell[TextData[{
 "Linear-in-spin part of ",
 StyleBox["x",
  FontSlant->"Italic"],
 " as series in v"
}], "Text",
 CellChangeTimes->{{3.927257335733079*^9, 
  3.927257359089076*^9}},ExpressionUUID->"c186e607-d252-44b4-ac87-\
bd6866b276c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]x", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"xfull", ",", "s"}], "]"}], "+", 
    RowBox[{
     RowBox[{"O", "[", "v", "]"}], "^", "15"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9271894419096417`*^9, 3.92718946098297*^9}, {
  3.927189615587248*^9, 3.927189616151002*^9}, {3.927192218867515*^9, 
  3.927192219555283*^9}, {3.927534708252218*^9, 3.927534708674734*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"bebeafe3-932a-4d90-a087-764eb159868a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "4"]}], ")"}], " ", 
    SuperscriptBox["v", "5"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "4"]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}]]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "7"]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"87", " ", 
       SuperscriptBox["e", "2"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["e", "6"]}], "-", 
      RowBox[{"62", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"62", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "9"]}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1280", " ", 
       SuperscriptBox["e", "8"]}], "-", 
      RowBox[{"6672", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"155", "+", 
         RowBox[{"94", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "209"}], "+", 
         RowBox[{"480", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"7347", "+", 
         RowBox[{"576", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "11"]}], "+", 
   RowBox[{
    FractionBox["1", "96"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["e", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"17600", " ", 
       SuperscriptBox["e", "10"]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"172896", "-", 
         RowBox[{"13068", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"160571", "-", 
         RowBox[{"8852", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
      RowBox[{"195672", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["e", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1661"}], "+", 
         RowBox[{"1712", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["e", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"19265", "+", 
         RowBox[{"49704", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["v", "13"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "15"],
    SeriesData[$CellContext`v, 0, {}, 5, 15, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 
   0, {-1 + $CellContext`e^4, 
    0, (-1 + $CellContext`e^2) (4 + 4 $CellContext`e^4 - 
     4 (1 - $CellContext`e^2)^
      Rational[1, 2] + $CellContext`e^2 (5 + 
       4 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[1, 2] (-1 + $CellContext`e^2) (87 $CellContext`e^2 + 
     30 $CellContext`e^6 - 
     62 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (11 + 
       62 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[1, 24] (-1 + $CellContext`e^2) (1280 $CellContext`e^8 - 
     6672 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     24 $CellContext`e^2 (155 + 94 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     8 $CellContext`e^6 (-209 + 
       480 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (7347 + 
       576 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[1, 96] (-1 + $CellContext`e^2) (
     17600 $CellContext`e^10 + $CellContext`e^2 (172896 - 
       13068 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^6 (
       160571 - 8852 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     195672 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     40 $CellContext`e^8 (-1661 + 1712 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     3 $CellContext`e^4 (19265 + 
       49704 (1 - $CellContext`e^2)^Rational[1, 2]))}, 5, 15, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.927189462138672*^9, 3.927189616651503*^9, 3.927192221141013*^9, {
   3.927534703970793*^9, 3.9275347093445673`*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"eb6f84cb-3964-4432-8f82-faddd2f597d6"]
}, Open  ]],

Cell[TextData[{
 StyleBox["v",
  FontSlant->"Italic"],
 " nonlnearized in spin (but valid up to linear order)"
}], "Text",
 CellChangeTimes->{{3.927257364389826*^9, 3.927257385367442*^9}, {
  3.927534717070207*^9, 
  3.927534730431571*^9}},ExpressionUUID->"f7ce76e3-787f-41cd-a2b0-\
86579989a48e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vfull", "=", 
  RowBox[{
   RowBox[{"InverseSeries", "[", 
    RowBox[{
     RowBox[{"xg", "+", 
      RowBox[{"s", "*", "\[Delta]x"}]}], ",", "x"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.927189583370006*^9, 3.927189597522814*^9}, {
  3.92718962867543*^9, 3.92718962998279*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"636fbb9b-8a22-43a2-81b7-0a570dddfaf5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SqrtBox["x"], 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}]]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["e", "2"], " ", 
     SuperscriptBox["x", 
      RowBox[{"3", "/", "2"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["e", "2"]}], ")"}], " ", "s", " ", 
     SuperscriptBox["x", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["e", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"10", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["e", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}]}], ")"}], " ", "s", " ", 
     SuperscriptBox["x", "3"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["e", "6"]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", 
          RowBox[{"60", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"80", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"7", "/", "2"}]]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"7", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["e", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"17", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}]}], ")"}], " ", "s", " ", 
     SuperscriptBox["x", "4"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "3"]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "5"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1440"}], " ", 
        SuperscriptBox["e", "8"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"81", "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3232"}], "-", 
          RowBox[{"4757", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"704", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"19", "-", 
          RowBox[{"898", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"22", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"5", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1025", "+", 
          RowBox[{"456", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"22", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"5", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"9", "/", "2"}]]}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "448"}], " ", 
          SuperscriptBox["e", "8"]}], "+", 
         RowBox[{"528", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
         RowBox[{"168", " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"185", "+", 
            RowBox[{"70", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"403", "+", 
            RowBox[{"462", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6405"}], "-", 
            RowBox[{"5904", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], "+", 
            RowBox[{"504", " ", 
             SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["x", "5"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "5"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "6"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        SuperscriptBox["e", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "50"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"872", "+", 
          RowBox[{"1469", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"650", "+", 
          RowBox[{"6276", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "55"}], "+", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "659"}], "+", 
             RowBox[{"3129", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"117", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "64"}], "+", 
             RowBox[{"19", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"7160", "+", 
          RowBox[{"8160", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"39", " ", 
           RowBox[{"(", 
            RowBox[{"127", "+", 
             RowBox[{"32", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"43192", "+", 
          RowBox[{"119033", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"78", " ", 
           RowBox[{"(", 
            RowBox[{"384", "+", 
             RowBox[{"55", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"11", "/", "2"}]]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"13", "/", "2"}]]}]], 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"432", " ", 
        SuperscriptBox["e", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"18", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "225"}], "+", 
          RowBox[{"224", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "26380"}], "-", 
          RowBox[{"60343", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"3584", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"42212", "+", 
          RowBox[{"55113", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "-", 
          RowBox[{"2240", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"927", "+", 
          RowBox[{"6224", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"784", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"7279", "+", 
          RowBox[{"4446", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"224", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "6"]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2304", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "7"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"896", " ", 
        SuperscriptBox["e", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "75"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["e", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"965", "+", 
             RowBox[{"764", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"891", "+", 
             RowBox[{"119", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3734952", "+", 
          RowBox[{"3367783", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"120", " ", 
           RowBox[{"(", 
            RowBox[{"1908", "+", 
             RowBox[{"9467", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}], "-", 
          RowBox[{"38760", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]], " ", 
           SuperscriptBox["s", "4"]}]}], ")"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4674"}], "-", 
          RowBox[{"7507", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1840"}], "+", 
             RowBox[{"409", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"323", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]], " ", 
           SuperscriptBox["s", "4"]}]}], ")"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16568", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
          RowBox[{"68880", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"1615", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]], " ", 
           SuperscriptBox["s", "4"]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["e", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"1126714", "+", 
          RowBox[{"977390", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{"8376", "+", 
             RowBox[{"4655", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"4845", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]], " ", 
           SuperscriptBox["s", "4"]}]}], ")"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"443302", "+", 
          RowBox[{"439987", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}], "+", 
          RowBox[{"240", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "875"}], "+", 
             RowBox[{"489", " ", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"9690", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]], " ", 
           SuperscriptBox["s", "4"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"13", "/", "2"}]]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "7"],
    SeriesData[$CellContext`x, 0, {}, 1, 14, 2],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   0, {(1 - $CellContext`e^2)^Rational[-1, 2], 
    0, (-$CellContext`e^2) (1 - $CellContext`e^2)^Rational[-3, 2], 
    Rational[1, 2] (-1 + $CellContext`e^2)^(-2) (
     1 + $CellContext`e^2) $CellContext`s, 
    Rational[1, 4] (1 - $CellContext`e^2)^Rational[-5, 2] (
     4 $CellContext`e^4 + $CellContext`e^2 (3 - 
       10 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     10 (-1 + (1 - $CellContext`e^2)^Rational[1, 2])), 
    Rational[1, 2] (-1 + $CellContext`e^2)^(-3) (
     4 $CellContext`e^4 + $CellContext`e^2 (3 - 
       4 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     4 (-1 + (1 - $CellContext`e^2)^Rational[1, 2])) $CellContext`s, 
    Rational[1, 24] (1 - $CellContext`e^2)^
     Rational[-7, 2] ((-16) $CellContext`e^6 + 
     120 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 27 $CellContext`s^2 - 
     6 $CellContext`e^2 (-22 + 60 (1 - $CellContext`e^2)^Rational[1, 2] - 
      9 $CellContext`s^2) + 
     3 $CellContext`e^4 (-2 + 80 (1 - $CellContext`e^2)^Rational[1, 2] + 
       9 $CellContext`s^2)), (-1 + $CellContext`e^2)^(-3) (
     5 $CellContext`e^4 + $CellContext`e^2 (4 - 
       17 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     3 (-1 + (1 - $CellContext`e^2)^Rational[1, 2])) $CellContext`s, 
    Rational[1, 64] (-1 + $CellContext`e^2)^(-5) ((-1440) $CellContext`e^8 - 
     8 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) (81 + 
      88 $CellContext`s^2) + $CellContext`e^4 (-3232 - 
       4757 (1 - $CellContext`e^2)^Rational[1, 2] + 
       704 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) - 
     4 $CellContext`e^2 (19 - 898 (1 - $CellContext`e^2)^Rational[1, 2] + 
      22 (8 + 5 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) + 
     4 $CellContext`e^6 (1025 + 456 (1 - $CellContext`e^2)^Rational[1, 2] + 
       22 (8 + 5 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2)), 
    Rational[-1, 
      48] (-1 + $CellContext`e^2)^(-5) $CellContext`s ((-448) \
$CellContext`e^8 + 528 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     168 $CellContext`s^2 + 
     24 $CellContext`e^2 (185 + 70 (1 - $CellContext`e^2)^Rational[1, 2] + 
       21 $CellContext`s^2) + 
     8 $CellContext`e^6 (403 + 462 (1 - $CellContext`e^2)^Rational[1, 2] + 
       21 $CellContext`s^2) + $CellContext`e^4 (-6405 - 
       5904 (1 - $CellContext`e^2)^Rational[1, 2] + 504 $CellContext`s^2)), 
    Rational[1, 192] (-1 + $CellContext`e^2)^(-6) (
     128 $CellContext`e^10 (-50 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     12 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) (872 + 
       1469 $CellContext`s^2) + 
     24 $CellContext`e^4 (650 + 6276 (1 - $CellContext`e^2)^Rational[1, 2] + 
       13 (-55 + 8 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) - 
     6 $CellContext`e^2 (
      4 (-659 + 3129 (1 - $CellContext`e^2)^Rational[1, 2]) + 
      117 (-64 + 19 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) + 
     4 $CellContext`e^8 (7160 + 8160 (1 - $CellContext`e^2)^Rational[1, 2] + 
       39 (127 + 32 (1 - $CellContext`e^2)^
           Rational[1, 2]) $CellContext`s^2) - $CellContext`e^6 (43192 + 
      119033 (1 - $CellContext`e^2)^Rational[1, 2] + 
      78 (384 + 55 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2)), 
    Rational[1, 32] (1 - $CellContext`e^2)^Rational[-13, 2] $CellContext`s (
     432 $CellContext`e^10 (18 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     8 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) (-225 + 
       224 $CellContext`s^2) + $CellContext`e^4 (-26380 - 
       60343 (1 - $CellContext`e^2)^Rational[1, 2] + 
       3584 $CellContext`s^2) + $CellContext`e^6 (42212 + 
       55113 (1 - $CellContext`e^2)^Rational[1, 2] - 
       2240 (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s^2) + 
     4 $CellContext`e^2 (927 + 6224 (1 - $CellContext`e^2)^Rational[1, 2] + 
       784 (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s^2) - 
     4 $CellContext`e^8 (7279 + 4446 (1 - $CellContext`e^2)^Rational[1, 2] + 
      224 (2 + (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2)), 
    Rational[1, 2304] (-1 + $CellContext`e^2)^(-7) (
     896 $CellContext`e^12 (-75 + 2 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     240 $CellContext`e^10 (
       7 (965 + 764 (1 - $CellContext`e^2)^Rational[1, 2]) + 
       6 (891 + 119 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2) + 
     3 $CellContext`e^6 (3734952 + 
       3367783 (1 - $CellContext`e^2)^Rational[1, 2] + 
       120 (1908 + 
         9467 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 - 
       38760 (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s^4) - 
     360 $CellContext`e^2 (-4674 - 7507 (1 - $CellContext`e^2)^Rational[1, 2] - 
      6 (-1840 + 409 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 + 
      323 (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s^4) - 
     18 (16568 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
      68880 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 + 
      1615 (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s^4) - 
     6 $CellContext`e^8 (1126714 + 
      977390 (1 - $CellContext`e^2)^Rational[1, 2] + 
      60 (8376 + 4655 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 + 
      4845 (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s^4) - 
     18 $CellContext`e^4 (443302 + 
      439987 (1 - $CellContext`e^2)^Rational[1, 2] + 
      240 (-875 + 489 (1 - $CellContext`e^2)^Rational[1, 2]) $CellContext`s^2 + 
      9690 (1 - $CellContext`e^2)^Rational[1, 2] $CellContext`s^4))}, 1, 14, 
   2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.927189622328794*^9, 3.927189631427979*^9}, 
   3.927192227256482*^9, 3.927534734197917*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"5438328d-e5a8-49b1-a055-f2268c77ac35"]
}, Open  ]],

Cell[TextData[{
 "Geodesic part of ",
 StyleBox["v",
  FontSlant->"Italic"],
 " as series in ",
 StyleBox["x",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.927257393410968*^9, 
  3.927257404620504*^9}},ExpressionUUID->"1a3f35b1-92b4-49f8-a9f5-\
26fdcb3150d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vg", "=", 
  RowBox[{
   RowBox[{"vfull", "/.", 
    RowBox[{"s", "->", "0"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9271896322592897`*^9, 3.927189652316128*^9}, {
  3.92719161849205*^9, 3.927191619163354*^9}, {3.9275347377213597`*^9, 
  3.927534738330584*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8e9776b4-cff0-46d1-973c-4c4c4cddc04e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SqrtBox["x"], 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["e", "2"]}]]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["e", "2"], " ", 
     SuperscriptBox["x", 
      RowBox[{"3", "/", "2"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["e", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"10", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["e", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"120", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"60", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"30", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"7", "/", "2"}]]}], 
    RowBox[{"12", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}], ")"}], 
      RowBox[{"7", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1440", " ", 
        SuperscriptBox["e", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"76", "-", 
          RowBox[{"3592", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"648", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1025", "+", 
          RowBox[{"456", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3232", "+", 
          RowBox[{"4757", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"9", "/", "2"}]]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "5"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "6"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", " ", 
        SuperscriptBox["e", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "50"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"10464", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"160", " ", 
        SuperscriptBox["e", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"179", "+", 
          RowBox[{"204", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "659"}], "+", 
          RowBox[{"3129", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"325", "+", 
          RowBox[{"3138", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"43192", "+", 
          RowBox[{"119033", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"11", "/", "2"}]]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2304", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["e", "2"]}], ")"}], "7"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "298224"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"896", " ", 
        SuperscriptBox["e", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "75"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"1680", " ", 
        SuperscriptBox["e", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"965", "+", 
          RowBox[{"764", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4674", "+", 
          RowBox[{"7507", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"443302", "+", 
          RowBox[{"439987", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["e", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"563357", "+", 
          RowBox[{"488695", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3734952", "+", 
          RowBox[{"3367783", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"13", "/", "2"}]]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "7"],
    SeriesData[$CellContext`x, 0, {}, 1, 14, 2],
    Editable->False]}],
  SeriesData[$CellContext`x, 
   0, {(1 - $CellContext`e^2)^Rational[-1, 2], 
    0, (-$CellContext`e^2) (1 - $CellContext`e^2)^Rational[-3, 2], 0, 
    Rational[1, 4] (1 - $CellContext`e^2)^Rational[-5, 2] (
     4 $CellContext`e^4 + $CellContext`e^2 (3 - 
       10 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     10 (-1 + (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[-1, 12] (1 - $CellContext`e^2)^Rational[-7, 2] (
     8 $CellContext`e^6 + $CellContext`e^4 (3 - 
       120 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     60 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     6 $CellContext`e^2 (-11 + 30 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[-1, 64] (-1 + $CellContext`e^2)^(-5) (
     1440 $CellContext`e^8 + $CellContext`e^2 (76 - 
       3592 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     648 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) - 
     4 $CellContext`e^6 (1025 + 
      456 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (3232 + 
       4757 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[1, 192] (-1 + $CellContext`e^2)^(-6) (
     128 $CellContext`e^10 (-50 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     10464 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     160 $CellContext`e^8 (179 + 204 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     24 $CellContext`e^2 (-659 + 3129 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     48 $CellContext`e^4 (325 + 
       3138 (1 - $CellContext`e^2)^Rational[1, 2]) - $CellContext`e^6 (43192 + 
      119033 (1 - $CellContext`e^2)^Rational[1, 2])), 0, 
    Rational[1, 
      2304] (-1 + $CellContext`e^2)^(-7) ((-298224) (-1 + (
         1 - $CellContext`e^2)^Rational[1, 2]) + 
     896 $CellContext`e^12 (-75 + 2 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     1680 $CellContext`e^10 (965 + 764 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     360 $CellContext`e^2 (4674 + 7507 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     18 $CellContext`e^4 (443302 + 
      439987 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     12 $CellContext`e^8 (563357 + 
      488695 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     3 $CellContext`e^6 (3734952 + 
       3367783 (1 - $CellContext`e^2)^Rational[1, 2]))}, 1, 14, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.927189638481954*^9, 3.9271896529108*^9}, 
   3.927191621278491*^9, 3.927192232596603*^9, 3.927534739033876*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"048426f3-0c4a-475e-9a8c-c4bf46f1e9d6"]
}, Open  ]],

Cell[TextData[{
 "Linear-in-spin part of ",
 StyleBox["v",
  FontSlant->"Italic"],
 " as series in ",
 StyleBox["x",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.927257393410968*^9, 
  3.9272574138679657`*^9}},ExpressionUUID->"060cacec-88dd-4327-99f3-\
9a6bd2585f1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]v", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"vfull", ",", "s"}], "]"}], "+", 
    RowBox[{
     RowBox[{"O", "[", "x", "]"}], "^", "7"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9271896541388817`*^9, 3.927189681684072*^9}, {
  3.927191606208227*^9, 3.927191606887867*^9}, {3.927534746131474*^9, 
  3.927534746713723*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e33d392f-34a0-46a3-8258-f5f704e16b9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["e", "2"]}], ")"}], " ", 
     SuperscriptBox["x", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["e", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "3"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["e", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"17", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "4"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}], ")"}], "3"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"448", " ", 
        SuperscriptBox["e", "8"]}], "-", 
       RowBox[{"528", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"37", "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"403", "+", 
          RowBox[{"462", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"6405", "+", 
          RowBox[{"5904", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "5"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], "5"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"13", "/", "2"}]]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1800"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"432", " ", 
        SuperscriptBox["e", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"18", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"7279", "+", 
          RowBox[{"4446", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"927", "+", 
          RowBox[{"6224", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"42212", "+", 
          RowBox[{"55113", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["e", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"26380", "+", 
          RowBox[{"60343", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "6"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "7"],
    SeriesData[$CellContext`x, 0, {}, 2, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   Rational[1, 2] (-1 + $CellContext`e^2)^(-2) (1 + $CellContext`e^2), 
    Rational[1, 2] (-1 + $CellContext`e^2)^(-3) (
     4 $CellContext`e^4 + $CellContext`e^2 (3 - 
       4 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     4 (-1 + (1 - $CellContext`e^2)^
        Rational[1, 2])), (-1 + $CellContext`e^2)^(-3) (
     5 $CellContext`e^4 + $CellContext`e^2 (4 - 
       17 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     3 (-1 + (1 - $CellContext`e^2)^Rational[1, 2])), 
    Rational[1, 48] (-1 + $CellContext`e^2)^(-5) (448 $CellContext`e^8 - 
     528 (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) - 
     120 $CellContext`e^2 (37 + 14 (1 - $CellContext`e^2)^Rational[1, 2]) - 
     8 $CellContext`e^6 (403 + 
      462 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^4 (6405 + 
       5904 (1 - $CellContext`e^2)^Rational[1, 2])), 
    Rational[1, 32] (1 - $CellContext`e^2)^
     Rational[-13, 2] ((-1800) (-1 + (1 - $CellContext`e^2)^Rational[1, 2]) + 
     432 $CellContext`e^10 (18 + (1 - $CellContext`e^2)^Rational[1, 2]) - 
     4 $CellContext`e^8 (7279 + 4446 (1 - $CellContext`e^2)^Rational[1, 2]) + 
     4 $CellContext`e^2 (927 + 
       6224 (1 - $CellContext`e^2)^Rational[1, 2]) + $CellContext`e^6 (42212 + 
       55113 (1 - $CellContext`e^2)^Rational[1, 2]) - $CellContext`e^4 (26380 + 
      60343 (1 - $CellContext`e^2)^Rational[1, 2]))}, 2, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.927189682066873*^9, 3.927191608517631*^9, 
  3.927192245525237*^9, 3.927534752946681*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"a860b33d-299c-4e8f-aae6-b359daba61ed"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quasi-Keplerian parametrization", "Subsection",
 CellChangeTimes->{{3.927189698746372*^9, 
  3.92718972943104*^9}},ExpressionUUID->"6b806236-419c-43aa-a2b4-\
89bda052d68c"],

Cell[TextData[{
 "Geoesic part of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["t", "TI"]], "/", 
            StyleBox["e", "TI"]}], ")"}], "2"], TraditionalForm], 
     "errors" -> {}, "input" -> "(e_t/e)^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8597f047-fe00-439e-b422-99e17a2ef702"],
 " from arxiv:1512.03051 up to 3PN"
}], "Text",
 CellChangeTimes->{{3.927273505211709*^9, 3.927273549864012*^9}, {
  3.927534788570401*^9, 
  3.927534791663625*^9}},ExpressionUUID->"a57d1359-ce9b-4905-b86b-\
8aa398e4d142"],

Cell[BoxData[
 RowBox[{
  RowBox[{"etoveresquaredg", "=", 
   InterpretationBox[
    RowBox[{"1", "-", 
     RowBox[{"6", " ", "x"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"19", "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["e", "2"]}], "-", 
         RowBox[{"15", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
       SuperscriptBox["x", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"38", "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["e", "4"]}], "-", 
         RowBox[{"30", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "59"}], "+", 
            RowBox[{"45", " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["e", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["x", "3"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["e", "2"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "4"],
      SeriesData[$CellContext`x, 0, {}, 0, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     1, -6, (-1 + $CellContext`e^2)^(-1) (19 - 15 $CellContext`e^2 - 
       15 (1 - $CellContext`e^2)^
        Rational[1, 2]), (-1 + $CellContext`e^2)^(-1) (38 + 
       18 $CellContext`e^4 - 
       30 (1 - $CellContext`e^2)^
        Rational[1, 2] + $CellContext`e^2 (-59 + 
         45 (1 - $CellContext`e^2)^Rational[1, 2]))}, 0, 4, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.927189742404799*^9, 3.927189755131116*^9}, {
  3.9275337697559643`*^9, 3.9275337731348352`*^9}, {3.927534035699561*^9, 
  3.927534095180827*^9}, {3.927534154857572*^9, 3.927534175069166*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a6774633-a12f-46d2-baf1-98696332426c"],

Cell[TextData[{
 "Linear-in-spin part of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            StyleBox["e", "TI"], "/", 
            SubscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["t", "TI"]]}], ")"}], "2"], TraditionalForm], 
     "errors" -> {}, "input" -> "(e/e_t)^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "70a5359d-5c64-4cd9-9afd-da72268bbb80"],
 " from our work"
}], "Text",
 CellChangeTimes->{{3.927273505211709*^9, 3.927273549864012*^9}, {
  3.927534281935648*^9, 
  3.927534303024548*^9}},ExpressionUUID->"26558e5e-94f1-418e-9a0d-\
7b0e1e02524b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]etoveresquared", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["x", 
        RowBox[{"3", "/", "2"}]]}], 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["e", "2"]}]]], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["e", "2"], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}]]}]}], ")"}], " ", 
       SuperscriptBox["x", 
        RowBox[{"5", "/", "2"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], 
       RowBox[{"7", "/", "2"}]],
      SeriesData[$CellContext`x, 0, {}, 3, 7, 2],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     2 (1 - $CellContext`e^2)^Rational[-1, 2], 0, 
      6 (1 - $CellContext`e^2)^Rational[-3, 2] (-2 + $CellContext`e^2 + 
       2 (1 - $CellContext`e^2)^Rational[1, 2])}, 3, 7, 2],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.927534100980135*^9, 3.92753411112678*^9}, 
   3.927534258056904*^9, 3.927534324186*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"5559701d-b65c-4c5e-955b-e25b7241f7f9"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fluxes", "Section",
 CellChangeTimes->{{3.926478750796341*^9, 
  3.926478758700678*^9}},ExpressionUUID->"5c189d62-d7a5-44a5-84fb-\
4b1d574da192"],

Cell[CellGroupData[{

Cell[TextData[{
 "As series in ",
 StyleBox["v",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.927256533521758*^9, 3.927256541511623*^9}, {
  3.927256757638068*^9, 3.9272567613269167`*^9}, {3.927536793219269*^9, 
  3.927536796400276*^9}},ExpressionUUID->"5a697f55-e765-4117-869f-\
be59b297fec4"],

Cell["Newtonian energy flux", "Text",
 CellChangeTimes->{{3.9271897703949146`*^9, 3.927189793815116*^9}, 
   3.927536827879924*^9},ExpressionUUID->"e46e3224-c829-4deb-839e-\
11101910685b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FEnN", "=", 
   RowBox[{
    FractionBox["32", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["v", "10"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9264788758359747`*^9, 3.926478881591968*^9}, 
   3.926479683343972*^9, 3.9264801441139793`*^9, 3.927534354117036*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"287c8708-1f1c-485a-8be6-79eb9c0610e4"],

Cell[TextData[{
 "Geodesic part of the energy flux in terms of ",
 StyleBox["v",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.927190020023444*^9, 
  3.927190052342379*^9}},ExpressionUUID->"9ad11871-fe51-4f51-9361-\
559974c7f708"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FEng", "=", 
   RowBox[{"FEnN", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"73", " ", 
          SuperscriptBox["e", "2"]}], "24"], "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["e", "4"]}], "96"]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1247", "336"]}], "-", 
         FractionBox[
          RowBox[{"9181", " ", 
           SuperscriptBox["e", "2"]}], "672"], "+", 
         FractionBox[
          RowBox[{"809", " ", 
           SuperscriptBox["e", "4"]}], "128"], "+", 
         FractionBox[
          RowBox[{"8609", " ", 
           SuperscriptBox["e", "6"]}], "5376"]}], ")"}], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[Pi]"}], "+", 
         FractionBox[
          RowBox[{"1375", " ", 
           SuperscriptBox["e", "2"], " ", "\[Pi]"}], "48"], "+", 
         FractionBox[
          RowBox[{"3935", " ", 
           SuperscriptBox["e", "4"], " ", "\[Pi]"}], "192"], "+", 
         FractionBox[
          RowBox[{"10007", " ", 
           SuperscriptBox["e", "6"], " ", "\[Pi]"}], "9216"], "+", 
         FractionBox[
          RowBox[{"2321", " ", 
           SuperscriptBox["e", "8"], " ", "\[Pi]"}], "221184"], "-", 
         FractionBox[
          RowBox[{"237857", " ", 
           SuperscriptBox["e", "10"], " ", "\[Pi]"}], "88473600"]}], ")"}], 
       " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["23329", "9072"], "-", 
         FractionBox[
          RowBox[{"142187", " ", 
           SuperscriptBox["e", "2"]}], "2592"], "-", 
         FractionBox[
          RowBox[{"3454195", " ", 
           SuperscriptBox["e", "4"]}], "24192"], "+", 
         FractionBox[
          RowBox[{"14543", " ", 
           SuperscriptBox["e", "6"]}], "2304"], "+", 
         FractionBox[
          RowBox[{"371627", " ", 
           SuperscriptBox["e", "8"]}], "64512"], "-", 
         RowBox[{
          FractionBox["5", "64"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"292", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8191", " ", "\[Pi]"}], "672"]}], "-", 
         FractionBox[
          RowBox[{"44531", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "336"], "-", 
         FractionBox[
          RowBox[{"4311389", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "43008"], "+", 
         FractionBox[
          RowBox[{"15670391", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "387072"], "+", 
         FractionBox[
          RowBox[{"32271047", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "7077888"], "+", 
         FractionBox[
          RowBox[{"9561889", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "77414400"]}], ")"}], 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1712", "105"]}], "-", 
            FractionBox[
             RowBox[{"14552", " ", 
              SuperscriptBox["e", "2"]}], "63"], "-", 
            FractionBox[
             RowBox[{"553297", " ", 
              SuperscriptBox["e", "4"]}], "1260"], "-", 
            FractionBox[
             RowBox[{"187357", " ", 
              SuperscriptBox["e", "6"]}], "1260"], "-", 
            FractionBox[
             RowBox[{"10593", " ", 
              SuperscriptBox["e", "8"]}], "2240"]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "+", "EulerGamma", "-", 
            FractionBox[
             RowBox[{"35", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "107"]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6643739519", "69854400"], "-", 
           FractionBox[
            RowBox[{"3424", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "105"]}], ")"}], "+", 
         RowBox[{
          FractionBox["1", "27941760"], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"43072561991", "-", 
             RowBox[{"1214889984", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"11676113064", " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
           SuperscriptBox["e", "2"]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["51737561", "120960"]}], "-", 
            FractionBox[
             RowBox[{"553297", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "630"], "+", 
            RowBox[{
             FractionBox["1", "279417600"], 
             RowBox[{"(", 
              RowBox[{"1039287335213", "-", 
               RowBox[{"2481151780800", " ", 
                RowBox[{"Log", "[", "2", "]"}]}], "+", 
               RowBox[{"1313562719700", " ", 
                RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["27065599", "120960"], "-", 
            FractionBox[
             RowBox[{"187357", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "630"], "+", 
            RowBox[{
             FractionBox["1", "372556800"], 
             RowBox[{"(", 
              RowBox[{"534282768534", "+", 
               RowBox[{"36936040753920", " ", 
                RowBox[{"Log", "[", "2", "]"}]}], "-", 
               RowBox[{"8989796218095", " ", 
                RowBox[{"Log", "[", "3", "]"}]}], "-", 
               RowBox[{"10057373046875", " ", 
                RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "6"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9014507", "3870720"]}], "-", 
            FractionBox[
             RowBox[{"10593", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "1120"], "+", 
            RowBox[{
             FractionBox["1", "2980454400"], 
             RowBox[{"(", 
              RowBox[{"2094827962497", "-", 
               RowBox[{"1935417141356160", " ", 
                RowBox[{"Log", "[", "2", "]"}]}], "-", 
               RowBox[{"180498923669295", " ", 
                RowBox[{"Log", "[", "3", "]"}]}], "+", 
               RowBox[{"955450439453125", " ", 
                RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["27966079", "1935360"]}], "+", 
            RowBox[{
             FractionBox["1", "204374016000"], 
             RowBox[{"(", 
              RowBox[{"91630937815920", "+", 
               RowBox[{"677138829375619072", " ", 
                RowBox[{"Log", "[", "2", "]"}]}], "+", 
               RowBox[{"308357289757981629", " ", 
                RowBox[{"Log", "[", "3", "]"}]}], "-", 
               RowBox[{"360291021728515625", " ", 
                RowBox[{"Log", "[", "5", "]"}]}], "-", 
               RowBox[{"117345477841261131", " ", 
                RowBox[{"Log", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["e", "10"]}]}], ")"}], 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"16285", " ", "\[Pi]"}], "504"]}], "-", 
         FractionBox[
          RowBox[{"22798583", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "48384"], "-", 
         FractionBox[
          RowBox[{"65448785", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "48384"], "-", 
         FractionBox[
          RowBox[{"41758768871", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "41803776"], "-", 
         FractionBox[
          RowBox[{"306245599", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "7962624"], "+", 
         FractionBox[
          RowBox[{"183849241019", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "107017666560"]}], ")"}], 
       SuperscriptBox["v", "7"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "8"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926500466473104*^9, 3.926500484380838*^9}, {
   3.9265005339485197`*^9, 3.926500561215996*^9}, {3.926500646514931*^9, 
   3.926500668147174*^9}, {3.926500717289456*^9, 3.926500742026479*^9}, {
   3.926501278301312*^9, 3.926501291881211*^9}, {3.926501359262083*^9, 
   3.926501407297435*^9}, {3.927189863268344*^9, 3.927189890019325*^9}, 
   3.927257501061615*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"7eb09b15-73ac-4329-bad2-dcf060ff09cd"],

Cell["Linear-in-spin part of the energy flux", "Text",
 CellChangeTimes->{{3.927190020023444*^9, 
  3.927190040490382*^9}},ExpressionUUID->"5c87002c-1bde-4dfb-8ea2-\
2c2421fea07d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]FEn", "=", 
   RowBox[{"FEnN", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["25", "4"]}], "-", 
         FractionBox[
          RowBox[{"151", " ", 
           SuperscriptBox["e", "2"]}], "4"], "-", 
         FractionBox[
          RowBox[{"443", " ", 
           SuperscriptBox["e", "4"]}], "16"], "-", 
         FractionBox[
          RowBox[{"355", " ", 
           SuperscriptBox["e", "6"]}], "192"]}], ")"}], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1731", "112"], "+", 
         FractionBox[
          RowBox[{"15399", " ", 
           SuperscriptBox["e", "2"]}], "112"], "+", 
         FractionBox[
          RowBox[{"11811", " ", 
           SuperscriptBox["e", "4"]}], "224"], "-", 
         FractionBox[
          RowBox[{"81743", " ", 
           SuperscriptBox["e", "6"]}], "896"], "-", 
         FractionBox[
          RowBox[{"139613", " ", 
           SuperscriptBox["e", "8"]}], "14336"], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"73", " ", 
              SuperscriptBox["e", "2"]}], "24"], "+", 
            FractionBox[
             RowBox[{"37", " ", 
              SuperscriptBox["e", "4"]}], "96"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"187", " ", "\[Pi]"}], "6"]}], "-", 
         FractionBox[
          RowBox[{"32257", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "96"], "-", 
         FractionBox[
          RowBox[{"67141", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "128"], "-", 
         FractionBox[
          RowBox[{"9184435", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "55296"], "-", 
         FractionBox[
          RowBox[{"663581", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "110592"], "-", 
         FractionBox[
          RowBox[{"1761277", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "35389440"], "+", 
         FractionBox[
          RowBox[{"9655967", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "12"]}], "707788800"]}], ")"}], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["473", "648"]}], "+", 
         FractionBox[
          RowBox[{"848905", " ", 
           SuperscriptBox["e", "2"]}], "1296"], "+", 
         FractionBox[
          RowBox[{"193342649", " ", 
           SuperscriptBox["e", "4"]}], "72576"], "+", 
         FractionBox[
          RowBox[{"237963833", " ", 
           SuperscriptBox["e", "6"]}], "145152"], "-", 
         FractionBox[
          RowBox[{"25289371", " ", 
           SuperscriptBox["e", "8"]}], "129024"], "-", 
         FractionBox[
          RowBox[{"10496681", " ", 
           SuperscriptBox["e", "10"]}], "258048"], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"e", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1781", "28"], "+", 
            FractionBox[
             RowBox[{"38839", " ", 
              SuperscriptBox["e", "2"]}], "112"], "+", 
            FractionBox[
             RowBox[{"21935", " ", 
              SuperscriptBox["e", "4"]}], "64"], "+", 
            FractionBox[
             RowBox[{"15179", " ", 
              SuperscriptBox["e", "6"]}], "448"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"108539", " ", "\[Pi]"}], "1344"], "+", 
         FractionBox[
          RowBox[{"64215", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "56"], "+", 
         FractionBox[
          RowBox[{"21526379", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "12288"], "-", 
         FractionBox[
          RowBox[{"173353819", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "774144"], "-", 
         FractionBox[
          RowBox[{"42692653429", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "99090432"], "-", 
         FractionBox[
          RowBox[{"9884824519", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "412876800"]}], ")"}], " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["15943", "105"], "+", 
            FractionBox[
             RowBox[{"37985", " ", 
              SuperscriptBox["e", "2"]}], "14"], "+", 
            FractionBox[
             RowBox[{"39804", " ", 
              SuperscriptBox["e", "4"]}], "5"], "+", 
            FractionBox[
             RowBox[{"172163", " ", 
              SuperscriptBox["e", "6"]}], "28"], "+", 
            FractionBox[
             RowBox[{"1088725", " ", 
              SuperscriptBox["e", "8"]}], "896"], "+", 
            FractionBox[
             RowBox[{"257121", " ", 
              SuperscriptBox["e", "10"]}], "8960"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "+", "EulerGamma", "-", 
            FractionBox[
             RowBox[{"35", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "107"]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["29174232523", "34927200"]}], "+", 
           FractionBox[
            RowBox[{"19153", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "63"]}], ")"}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["7994937281", "436590"]}], "+", 
            FractionBox[
             RowBox[{"243853", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "630"], "+", 
            FractionBox[
             RowBox[{"702027", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "140"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["389472520471", "6652800"]}], "+", 
            FractionBox[
             RowBox[{"44397296", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "315"], "-", 
            FractionBox[
             RowBox[{"147191661", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "2240"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1184172237779", "22353408"]}], "-", 
            FractionBox[
             RowBox[{"3518430389", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "2268"], "+", 
            FractionBox[
             RowBox[{"427378437", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "1120"], "+", 
            FractionBox[
             RowBox[{"31138671875", " ", 
              RowBox[{"Log", "[", "5", "]"}]}], "72576"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "3576545280"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "79198312463360"}], "+", 
              RowBox[{"39804397283254912", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"3687767495478297", " ", 
               RowBox[{"Log", "[", "3", "]"}]}], "-", 
              RowBox[{"19611796982421875", " ", 
               RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "32514048000"], 
          SuperscriptBox["e", "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "380143108023480"}], "-", 
            RowBox[{"1971146858019496192", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"892775452010036049", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"1043371080322265625", " ", 
             RowBox[{"Log", "[", "5", "]"}]}], "+", 
            RowBox[{"343410986261310625", " ", 
             RowBox[{"Log", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"86803", " ", "\[Pi]"}], "216"], "+", 
         FractionBox[
          RowBox[{"758931497", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "96768"], "+", 
         FractionBox[
          RowBox[{"5808116575", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "193536"], "+", 
         FractionBox[
          RowBox[{"2774132820133", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "83607552"], "+", 
         FractionBox[
          RowBox[{"6683237111993", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "668860416"], "+", 
         FractionBox[
          RowBox[{"524219611964239", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "1070176665600"]}], ")"}], " ", 
       SuperscriptBox["v", "10"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "11"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9264796729636383`*^9, 3.9264796982997*^9}, {
   3.926479831541469*^9, 3.92648009594471*^9}, {3.927189951060439*^9, 
   3.927189976168099*^9}, 3.927534392830925*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"1b9e2e69-1ab3-41db-9fb3-be03caa02eaf"],

Cell["Newtonian angular momentum flux", "Text",
 CellChangeTimes->{{3.927190104035372*^9, 3.927190126814863*^9}, 
   3.927536842838817*^9},ExpressionUUID->"1e8b0ea7-d593-4eb8-b8c1-\
104694c2dff5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FJzN", "=", 
   RowBox[{
    FractionBox["32", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["v", "7"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9264801193323097`*^9, 3.926480139511951*^9}, 
   3.927534425457569*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"c7b7400c-6ea0-4920-8f4b-d0aa89da604a"],

Cell["Geodesic part of the angular momentum flux", "Text",
 CellChangeTimes->{{3.927190134115684*^9, 
  3.927190152174446*^9}},ExpressionUUID->"7ae9f1ea-3953-4431-9e10-\
2bd3cbb4ab78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FJzg", "=", 
   RowBox[{"FJzN", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["e", "2"]}], "8"]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1247", "336"]}], "-", 
         FractionBox[
          RowBox[{"425", " ", 
           SuperscriptBox["e", "2"]}], "336"], "+", 
         FractionBox[
          RowBox[{"10751", " ", 
           SuperscriptBox["e", "4"]}], "2688"]}], ")"}], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[Pi]"}], "+", 
         FractionBox[
          RowBox[{"97", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "8"], "+", 
         FractionBox[
          RowBox[{"49", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "32"], "-", 
         FractionBox[
          RowBox[{"49", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "4608"], "-", 
         FractionBox[
          RowBox[{"109", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "36864"], "-", 
         FractionBox[
          RowBox[{"2567", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "14745600"]}], ")"}], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["23329", "9072"], "-", 
         FractionBox[
          RowBox[{"331243", " ", 
           SuperscriptBox["e", "2"]}], "6048"], "-", 
         FractionBox[
          RowBox[{"871775", " ", 
           SuperscriptBox["e", "4"]}], "24192"], "+", 
         FractionBox[
          RowBox[{"209911", " ", 
           SuperscriptBox["e", "6"]}], "16128"], "-", 
         RowBox[{
          FractionBox["15", "16"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["v", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8191", " ", "\[Pi]"}], "672"]}], "-", 
         FractionBox[
          RowBox[{"48361", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "1344"], "+", 
         FractionBox[
          RowBox[{"1657493", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "43008"], "+", 
         FractionBox[
          RowBox[{"5458969", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "774144"], "-", 
         FractionBox[
          RowBox[{"11237131", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "49545216"], "-", 
         FractionBox[
          RowBox[{"13887257", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "2477260800"]}], ")"}], 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1712", "105"]}], "-", 
            FractionBox[
             RowBox[{"24503", " ", 
              SuperscriptBox["e", "2"]}], "210"], "-", 
            FractionBox[
             RowBox[{"11663", " ", 
              SuperscriptBox["e", "4"]}], "140"], "-", 
            FractionBox[
             RowBox[{"2461", " ", 
              SuperscriptBox["e", "6"]}], "560"]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "+", "EulerGamma", "-", 
            FractionBox[
             RowBox[{"35", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "107"]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["6643739519", "69854400"], "-", 
           FractionBox[
            RowBox[{"3424", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "105"]}], ")"}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["6769212511", "8731800"], "+", 
            FractionBox[
             RowBox[{"1391", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "30"], "-", 
            FractionBox[
             RowBox[{"78003", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "280"]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"107", " ", 
           SuperscriptBox["e", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "44816749"}], "+", 
             RowBox[{"361006800", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"197026830", " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "7761600"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"31707715321", "+", 
             RowBox[{"8118485180960", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"2217650640975", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "-", 
             RowBox[{"2011474609375", " ", 
              RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}], "186278400"], "-", 
         
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13058170551"}], "+", 
             RowBox[{"20261538626560", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1202778646938", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "-", 
             RowBox[{"9540136718750", " ", 
              RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}], "85155840"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"278769726000", "+", 
             RowBox[{"3128437083799552", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1343747575945359", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "-", 
             RowBox[{"1650584716796875", " ", 
              RowBox[{"Log", "[", "5", "]"}]}], "-", 
             RowBox[{"507989081563901", " ", 
              RowBox[{"Log", "[", "7", "]"}]}]}], ")"}]}], "3096576000"]}], 
        ")"}], 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"16285", " ", "\[Pi]"}], "504"]}], "-", 
         FractionBox[
          RowBox[{"396733", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "1008"], "-", 
         FractionBox[
          RowBox[{"27639271", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "48384"], "+", 
         FractionBox[
          RowBox[{"658044449", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "20901888"], "+", 
         FractionBox[
          RowBox[{"2930710283", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "167215104"], "-", 
         FractionBox[
          RowBox[{"156157243379", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "26754416640"]}], ")"}], 
       SuperscriptBox["v", "7"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "8"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927190583496376*^9, 3.927190629576864*^9}, {
   3.927190715436754*^9, 3.927190736421153*^9}, 3.927190991460893*^9, {
   3.92719102195741*^9, 3.9271910305759916`*^9}, 3.927191101541316*^9, {
   3.927257462326354*^9, 3.927257494143639*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"38480b3d-5a4d-4b10-af6d-1806f2001ed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]FJz", "=", 
   RowBox[{"FJzN", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["19", "4"]}], "-", 
         FractionBox[
          RowBox[{"683", " ", 
           SuperscriptBox["e", "2"]}], "48"], "-", 
         FractionBox[
          RowBox[{"403", " ", 
           SuperscriptBox["e", "4"]}], "96"]}], ")"}], " ", 
       SuperscriptBox["v", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["2215", "224"], "+", 
         FractionBox[
          RowBox[{"33029", " ", 
           SuperscriptBox["e", "2"]}], "672"], "-", 
         FractionBox[
          RowBox[{"104921", " ", 
           SuperscriptBox["e", "4"]}], "5376"], "-", 
         FractionBox[
          RowBox[{"1401", " ", 
           SuperscriptBox["e", "6"]}], "64"], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             RowBox[{"7", " ", 
              SuperscriptBox["e", "2"]}], "8"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"151", " ", "\[Pi]"}], "6"]}], "-", 
         FractionBox[
          RowBox[{"3671", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "2"]}], "24"], "-", 
         FractionBox[
          RowBox[{"21607", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "4"]}], "192"], "-", 
         FractionBox[
          RowBox[{"102199", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "6"]}], "13824"], "+", 
         FractionBox[
          RowBox[{"88799", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "8"]}], "442368"], "-", 
         FractionBox[
          RowBox[{"27779", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "10"]}], "44236800"], "-", 
         FractionBox[
          RowBox[{"13613", " ", "\[Pi]", " ", 
           SuperscriptBox["e", "12"]}], "117964800"]}], ")"}], " ", 
       SuperscriptBox["v", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["56743", "18144"], "+", 
         FractionBox[
          RowBox[{"2111585", " ", 
           SuperscriptBox["e", "2"]}], "5184"], "+", 
         FractionBox[
          RowBox[{"2036089", " ", 
           SuperscriptBox["e", "4"]}], "2304"], "+", 
         FractionBox[
          RowBox[{"1977175", " ", 
           SuperscriptBox["e", "6"]}], "13824"], "-", 
         FractionBox[
          RowBox[{"1549517", " ", 
           SuperscriptBox["e", "8"]}], "18432"], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["733", "14"], "+", 
            FractionBox[
             RowBox[{"35897", " ", 
              SuperscriptBox["e", "2"]}], "224"], "+", 
            FractionBox[
             RowBox[{"2215", " ", 
              SuperscriptBox["e", "4"]}], "28"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "7"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"41983", " ", "\[Pi]"}], "672"], "+", 
         FractionBox[
          RowBox[{"244159", " ", 
           SuperscriptBox["e", "2"], " ", "\[Pi]"}], "672"], "-", 
         FractionBox[
          RowBox[{"8397161", " ", 
           SuperscriptBox["e", "4"], " ", "\[Pi]"}], "43008"], "-", 
         FractionBox[
          RowBox[{"180214385", " ", 
           SuperscriptBox["e", "6"], " ", "\[Pi]"}], "387072"], "-", 
         FractionBox[
          RowBox[{"1707793273", " ", 
           SuperscriptBox["e", "8"], " ", "\[Pi]"}], "49545216"], "+", 
         FractionBox[
          RowBox[{"2439744563", " ", 
           SuperscriptBox["e", "10"], " ", "\[Pi]"}], "412876800"]}], ")"}], 
       " ", 
       SuperscriptBox["v", "8"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["2675", "21"], "+", 
            FractionBox[
             RowBox[{"347429", " ", 
              SuperscriptBox["e", "2"]}], "252"], "+", 
            FractionBox[
             RowBox[{"1090651", " ", 
              SuperscriptBox["e", "4"]}], "504"], "+", 
            FractionBox[
             RowBox[{"6934349", " ", 
              SuperscriptBox["e", "6"]}], "10080"], "+", 
            FractionBox[
             RowBox[{"105823", " ", 
              SuperscriptBox["e", "8"]}], "4480"]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "v", "]"}], "+", "EulerGamma", "-", 
            FractionBox[
             RowBox[{"35", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "107"]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["19353142307", "27941760"]}], "+", 
           FractionBox[
            RowBox[{"80357", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "315"]}], ")"}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["258040969517", "27941760"]}], "-", 
            FractionBox[
             RowBox[{"615143", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "1260"], "+", 
            FractionBox[
             RowBox[{"1794069", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "560"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "39004110703"}], "+", 
             RowBox[{"182624907024", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"95885655768", " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "2540160"], "+", 
         RowBox[{
          FractionBox["1", "1117670400"], 
          SuperscriptBox["e", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7526116434163"}], "-", 
            RowBox[{"783151621030240", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"214803992524275", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"195434873046875", " ", 
             RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "8"], " ", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "19004463748957"}], "+", 
             RowBox[{"25227185155159680", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"1418791256165745", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "-", 
             RowBox[{"11820148935546875", " ", 
              RowBox[{"Log", "[", "5", "]"}]}]}], "5960908800"], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "204374016000"], 
          SuperscriptBox["e", "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "457518581057760"}], "-", 
            RowBox[{"3959503111093927936", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"1676405615003686017", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"2078133326220703125", " ", 
             RowBox[{"Log", "[", "5", "]"}]}], "+", 
            RowBox[{"638291348807483371", " ", 
             RowBox[{"Log", "[", "7", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "9"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"1068677", " ", "\[Pi]"}], "3024"], "+", 
         FractionBox[
          RowBox[{"6760111", " ", 
           SuperscriptBox["e", "2"], " ", "\[Pi]"}], "1344"], "+", 
         FractionBox[
          RowBox[{"113252009", " ", 
           SuperscriptBox["e", "4"], " ", "\[Pi]"}], "9216"], "+", 
         FractionBox[
          RowBox[{"56647762139", " ", 
           SuperscriptBox["e", "6"], " ", "\[Pi]"}], "10450944"], "-", 
         FractionBox[
          RowBox[{"104974004267", " ", 
           SuperscriptBox["e", "8"], " ", "\[Pi]"}], "95551488"], "+", 
         FractionBox[
          RowBox[{"174401161771", " ", 
           SuperscriptBox["e", "10"], " ", "\[Pi]"}], "44590694400"]}], ")"}],
        " ", 
       SuperscriptBox["v", "10"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "v", "]"}], "11"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926480277989877*^9, 3.926480354369467*^9}, {
   3.926480392681971*^9, 3.926480521493245*^9}, {3.9271911435683937`*^9, 
   3.9271911719325323`*^9}, 3.9272575209613137`*^9, 3.927257710839642*^9, {
   3.927265432792971*^9, 3.92726544033142*^9}, {3.943522774629528*^9, 
   3.9435227748754063`*^9}},ExpressionUUID->"901f13a8-ccff-495b-b408-\
1386aefd1931"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "As series in ",
 StyleBox["x",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.927257004618886*^9, 
  3.927257013286826*^9}},ExpressionUUID->"9945200e-0ed9-4e08-9ad9-\
1b3d2eb19dd1"],

Cell[TextData[{
 "Linear-in-spin part of the energy flux in terms of ",
 StyleBox["x",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.92725546947099*^9, 3.9272554795771637`*^9}, {
  3.927257022815834*^9, 
  3.927257025085404*^9}},ExpressionUUID->"8cd26ae4-3f27-489a-a355-\
36a2ea47672e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]FEnx", "=", 
   RowBox[{
    FractionBox["32", "5"], " ", 
    SuperscriptBox["x", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "4"]}], "-", 
         FractionBox[
          RowBox[{"421", " ", 
           SuperscriptBox["e", "2"]}], "24"], "-", 
         FractionBox[
          RowBox[{"1013", " ", 
           SuperscriptBox["e", "4"]}], "96"], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["e", "6"]}], "64"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], "5"]], 
       SuperscriptBox["x", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         FractionBox["211", "16"], "+", 
         FractionBox[
          RowBox[{"346", " ", 
           SuperscriptBox["e", "2"]}], "3"], "+", 
         FractionBox[
          RowBox[{"348949", " ", 
           SuperscriptBox["e", "4"]}], "1344"], "+", 
         FractionBox[
          RowBox[{"64111", " ", 
           SuperscriptBox["e", "6"]}], "672"], "-", 
         FractionBox[
          RowBox[{"2347", " ", 
           SuperscriptBox["e", "8"]}], "2048"], "-", 
         RowBox[{
          FractionBox["7", "48"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"292", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["e", "4"]}]}], ")"}]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], "6"]], 
       SuperscriptBox["x", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["31", "6"]}], "-", 
           FractionBox[
            RowBox[{"1981", " ", 
             SuperscriptBox["e", "2"]}], "16"], "-", 
           FractionBox[
            RowBox[{"1641", " ", 
             SuperscriptBox["e", "4"]}], "8"], "-", 
           FractionBox[
            RowBox[{"713921", " ", 
             SuperscriptBox["e", "6"]}], "27648"], "+", 
           FractionBox[
            RowBox[{"55337", " ", 
             SuperscriptBox["e", "8"]}], "49152"], "+", 
           FractionBox[
            RowBox[{"85337", " ", 
             SuperscriptBox["e", "10"]}], "88473600"]}], ")"}], " ", 
         "\[Pi]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"13", "/", "2"}]]], 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         FractionBox["16405", "336"], "+", 
         FractionBox[
          RowBox[{"11381807", " ", 
           SuperscriptBox["e", "2"]}], "18144"], "+", 
         FractionBox[
          RowBox[{"1007191", " ", 
           SuperscriptBox["e", "4"]}], "6048"], "-", 
         FractionBox[
          RowBox[{"110261105", " ", 
           SuperscriptBox["e", "6"]}], "72576"], "-", 
         FractionBox[
          RowBox[{"8333159", " ", 
           SuperscriptBox["e", "8"]}], "18432"], "+", 
         FractionBox[
          RowBox[{"249785", " ", 
           SuperscriptBox["e", "10"]}], "28672"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "54960"}], "-", 
             RowBox[{"378888", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"742154", " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"157761", " ", 
              SuperscriptBox["e", "6"]}]}], ")"}]}], "2688"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], "7"]], 
       SuperscriptBox["x", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7163", "672"]}], "+", 
           FractionBox[
            RowBox[{"438077", " ", 
             SuperscriptBox["e", "2"]}], "1344"], "+", 
           FractionBox[
            RowBox[{"139834685", " ", 
             SuperscriptBox["e", "4"]}], "43008"], "+", 
           FractionBox[
            RowBox[{"2521056563", " ", 
             SuperscriptBox["e", "6"]}], "774144"], "+", 
           FractionBox[
            RowBox[{"1993803079", " ", 
             SuperscriptBox["e", "8"]}], "16515072"], "-", 
           FractionBox[
            RowBox[{"170735061779", " ", 
             SuperscriptBox["e", "10"]}], "2477260800"]}], ")"}], " ", 
         "\[Pi]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"15", "/", "2"}]]], 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], "8"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["37454731", "453600"]}], "+", 
           FractionBox[
            RowBox[{"13589", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "315"]}], ")"}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["46175958071", "8731800"]}], "-", 
            FractionBox[
             RowBox[{"3103", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "14"], "+", 
            FractionBox[
             RowBox[{"234009", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "140"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["9004087099813", "279417600"]}], "+", 
            FractionBox[
             RowBox[{"3939526", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "63"], "-", 
            FractionBox[
             RowBox[{"10062387", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "320"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5832089652211"}], "-", 
             RowBox[{"117165776272160", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"31596048455895", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "+", 
             RowBox[{"29769824218750", " ", 
              RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}], "139708800"], "+", 
         
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"54158177166692", "+", 
             RowBox[{"120261504749724800", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"6322807393516845", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "-", 
             RowBox[{"56059395068359375", " ", 
              RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}], "17882726400"], 
         "+", 
         RowBox[{
          FractionBox["1", "357654528000"], 
          RowBox[{
           SuperscriptBox["e", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5270919358080"}], "-", 
             RowBox[{"14060699344332098304", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"5676806882221176933", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "+", 
             RowBox[{"7350240001220703125", " ", 
              RowBox[{"Log", "[", "5", "]"}]}], "+", 
             RowBox[{"2134684159096761041", " ", 
              RowBox[{"Log", "[", "7", "]"}]}]}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["107", "5"], "+", 
            FractionBox[
             RowBox[{"462989", " ", 
              SuperscriptBox["e", "2"]}], "630"], "+", 
            FractionBox[
             RowBox[{"818978", " ", 
              SuperscriptBox["e", "4"]}], "315"], "+", 
            FractionBox[
             RowBox[{"1822103", " ", 
              SuperscriptBox["e", "6"]}], "1260"], "-", 
            FractionBox[
             RowBox[{"496159", " ", 
              SuperscriptBox["e", "8"]}], "40320"], "-", 
            FractionBox[
             RowBox[{"16371", " ", 
              SuperscriptBox["e", "10"]}], "1792"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "-", 
            FractionBox[
             RowBox[{"35", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "107"], "+", 
            RowBox[{"Log", "[", 
             FractionBox[
              SqrtBox["x"], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]], "]"}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["x", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["384707", "3024"], "+", 
           FractionBox[
            RowBox[{"214287077", " ", 
             SuperscriptBox["e", "2"]}], "48384"], "+", 
           FractionBox[
            RowBox[{"1013768173", " ", 
             SuperscriptBox["e", "4"]}], "64512"], "-", 
           FractionBox[
            RowBox[{"273726880565", " ", 
             SuperscriptBox["e", "6"]}], "13934592"], "-", 
           FractionBox[
            RowBox[{"5977706165111", " ", 
             SuperscriptBox["e", "8"]}], "222953472"], "+", 
           FractionBox[
            RowBox[{"36568166546003", " ", 
             SuperscriptBox["e", "10"]}], "59454259200"]}], ")"}], " ", 
         "\[Pi]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"17", "/", "2"}]]], 
       SuperscriptBox["x", "5"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], 
       RowBox[{"11", "/", "2"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9272552818283854`*^9, 3.927255444396132*^9}, {
  3.927257534481332*^9, 3.9272575990230827`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"c4c5cf99-824a-4032-9eb8-19ccf97c5b9c"],

Cell[TextData[{
 "Linear-in-spin part of the angular momentum flux in terms of ",
 StyleBox["x",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.92725546947099*^9, 3.9272554795771637`*^9}, {
  3.927257022815834*^9, 3.927257025085404*^9}, {3.927257090098588*^9, 
  3.927257093279454*^9}},ExpressionUUID->"54bf6aad-29fa-4ed0-895c-\
c7c6356cce88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]FJzx", "=", 
   RowBox[{
    FractionBox["32", "5"], 
    SuperscriptBox["x", 
     RowBox[{"7", "/", "2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "4"]}], "-", 
         FractionBox[
          RowBox[{"23", " ", 
           SuperscriptBox["e", "2"]}], "3"], "-", 
         FractionBox[
          RowBox[{"109", " ", 
           SuperscriptBox["e", "4"]}], "96"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"7", "/", "2"}]]], 
       SuperscriptBox["x", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         FractionBox["115", "16"], "+", 
         FractionBox[
          RowBox[{"36965", " ", 
           SuperscriptBox["e", "2"]}], "672"], "+", 
         FractionBox[
          RowBox[{"64977", " ", 
           SuperscriptBox["e", "4"]}], "896"], "+", 
         FractionBox[
          RowBox[{"40115", " ", 
           SuperscriptBox["e", "6"]}], "5376"], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["e", "2"]}]}], ")"}]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]], 
       SuperscriptBox["x", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"31", " ", "\[Pi]"}], "6"]}], "-", 
         FractionBox[
          RowBox[{"217", " ", 
           SuperscriptBox["e", "2"], " ", "\[Pi]"}], "3"], "-", 
         FractionBox[
          RowBox[{"8497", " ", 
           SuperscriptBox["e", "4"], " ", "\[Pi]"}], "192"], "+", 
         FractionBox[
          RowBox[{"1453", " ", 
           SuperscriptBox["e", "6"], " ", "\[Pi]"}], "6912"], "+", 
         FractionBox[
          RowBox[{"58739", " ", 
           SuperscriptBox["e", "8"], " ", "\[Pi]"}], "442368"], "-", 
         FractionBox[
          RowBox[{"180071", " ", 
           SuperscriptBox["e", "10"], " ", "\[Pi]"}], "11059200"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], "5"]], 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         FractionBox["12673", "336"], "+", 
         FractionBox[
          RowBox[{"431395", " ", 
           SuperscriptBox["e", "2"]}], "1512"], "-", 
         FractionBox[
          RowBox[{"137891", " ", 
           SuperscriptBox["e", "4"]}], "1008"], "-", 
         FractionBox[
          RowBox[{"9037195", " ", 
           SuperscriptBox["e", "6"]}], "24192"], "-", 
         FractionBox[
          RowBox[{"1213805", " ", 
           SuperscriptBox["e", "8"]}], "43008"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["e", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12552"}], "-", 
             RowBox[{"52400", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"35797", " ", 
              SuperscriptBox["e", "4"]}]}], ")"}]}], "1344"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"11", "/", "2"}]]], 
       SuperscriptBox["x", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["7163", "672"]}], "+", 
           FractionBox[
            RowBox[{"94573", " ", 
             SuperscriptBox["e", "2"]}], "336"], "+", 
           FractionBox[
            RowBox[{"16555207", " ", 
             SuperscriptBox["e", "4"]}], "14336"], "+", 
           FractionBox[
            RowBox[{"16495805", " ", 
             SuperscriptBox["e", "6"]}], "48384"], "-", 
           FractionBox[
            RowBox[{"1245620795", " ", 
             SuperscriptBox["e", "8"]}], "49545216"], "-", 
           FractionBox[
            RowBox[{"1786850333", " ", 
             SuperscriptBox["e", "10"]}], "309657600"]}], ")"}], " ", 
         "\[Pi]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], "6"]], 
       SuperscriptBox["x", "4"]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], 
         RowBox[{"13", "/", "2"}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["37454731", "453600"]}], "+", 
           FractionBox[
            RowBox[{"13589", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "315"]}], ")"}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["259490298787", "69854400"]}], "-", 
            FractionBox[
             RowBox[{"125618", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "315"], "+", 
            FractionBox[
             RowBox[{"78003", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "56"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["85895170117", "6985440"]}], "+", 
            FractionBox[
             RowBox[{"7172531", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "180"], "-", 
            FractionBox[
             RowBox[{"49063887", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "2240"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3202006849578"}], "-", 
             RowBox[{"251343126003200", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"74024124302205", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "+", 
             RowBox[{"58493681640625", " ", 
              RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}], "558835200"], "+", 
         
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"6524760925076", "+", 
             RowBox[{"17696829997714560", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"410255638486155", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "-", 
             RowBox[{"7897773447265625", " ", 
              RowBox[{"Log", "[", "5", "]"}]}]}], ")"}]}], "5960908800"], "+", 
         RowBox[{
          FractionBox["1", "102187008000"], 
          RowBox[{
           SuperscriptBox["e", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "48520293700080"}], "-", 
             RowBox[{"1466741802359128064", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"559350625907679903", " ", 
              RowBox[{"Log", "[", "3", "]"}]}], "+", 
             RowBox[{"759429307763671875", " ", 
              RowBox[{"Log", "[", "5", "]"}]}], "+", 
             RowBox[{"210182016408284921", " ", 
              RowBox[{"Log", "[", "7", "]"}]}]}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["107", "5"], "+", 
            FractionBox[
             RowBox[{"161998", " ", 
              SuperscriptBox["e", "2"]}], "315"], "+", 
            FractionBox[
             RowBox[{"217745", " ", 
              SuperscriptBox["e", "4"]}], "252"], "+", 
            FractionBox[
             RowBox[{"37129", " ", 
              SuperscriptBox["e", "6"]}], "315"], "-", 
            FractionBox[
             RowBox[{"22149", " ", 
              SuperscriptBox["e", "8"]}], "4480"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "-", 
            FractionBox[
             RowBox[{"35", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "107"], "+", 
            RowBox[{"Log", "[", 
             FractionBox[
              SqrtBox["x"], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["e", "2"]}]]], "]"}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["x", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["384707", "3024"], "+", 
           FractionBox[
            RowBox[{"1217675", " ", 
             SuperscriptBox["e", "2"]}], "448"], "+", 
           FractionBox[
            RowBox[{"1043585273", " ", 
             SuperscriptBox["e", "4"]}], "193536"], "-", 
           FractionBox[
            RowBox[{"5950205893", " ", 
             SuperscriptBox["e", "6"]}], "995328"], "-", 
           FractionBox[
            RowBox[{"1431667073945", " ", 
             SuperscriptBox["e", "8"]}], "668860416"], "+", 
           FractionBox[
            RowBox[{"79806336449", " ", 
             SuperscriptBox["e", "10"]}], "530841600"]}], ")"}], " ", 
         "\[Pi]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["e", "2"]}], ")"}], "7"]], 
       SuperscriptBox["x", "5"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], 
       RowBox[{"11", "/", "2"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927256057848094*^9, 3.927256213691865*^9}, {
  3.927257103134593*^9, 3.927257138654947*^9}, {3.927257175600467*^9, 
  3.927257183265145*^9}, {3.927257621090139*^9, 3.927257638862467*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"5e088f15-115f-4347-b343-a900c00106b2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quasi-circular inspiral", "Section",
 CellChangeTimes->{{3.927628318875843*^9, 
  3.9276283438153667`*^9}},ExpressionUUID->"17fd6b2a-4e70-9c4c-8fb4-\
4559e0dceee8"],

Cell[CellGroupData[{

Cell["Phase derivative as function of v", "Subsection",
 CellChangeTimes->{{3.927628318875843*^9, 
  3.9276283681111965`*^9}},ExpressionUUID->"843b38f4-c9de-2a4d-8745-\
5309a245a1b6"],

Cell["Geodesic part of the phase derivative", "Text",
 CellChangeTimes->{{3.928834626682863*^9, 
  3.928834640077222*^9}},ExpressionUUID->"01a3f725-2bec-4a49-9b35-\
4783591adc6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Phi]dvGeo", " ", "=", 
   RowBox[{
    FractionBox["5", 
     RowBox[{"32", " ", 
      SuperscriptBox["v", "6"]}]], 
    RowBox[{"(", " ", 
     InterpretationBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"743", " ", 
         SuperscriptBox["v", "2"]}], "336"], "-", 
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "3"]}], "+", 
       FractionBox[
        RowBox[{"3058673", " ", 
         SuperscriptBox["v", "4"]}], "1016064"], "-", 
       FractionBox[
        RowBox[{"7729", " ", "\[Pi]", " ", 
         SuperscriptBox["v", "5"]}], "672"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["10817850546611", "93884313600"]}], "+", 
          FractionBox[
           RowBox[{"1712", " ", "EulerGamma"}], "105"], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
          FractionBox[
           RowBox[{"3424", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "105"], "+", 
          FractionBox[
           RowBox[{"1712", " ", 
            RowBox[{"Log", "[", "v", "]"}]}], "105"]}], ")"}], " ", 
        SuperscriptBox["v", "6"]}], "-", 
       FractionBox[
        RowBox[{"15419335", " ", "\[Pi]", " ", 
         SuperscriptBox["v", "7"]}], "1016064"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2500489942240134433", "3690780136243200"]}], "+", 
          FractionBox[
           RowBox[{"9203", " ", "EulerGamma"}], "210"], "+", 
          FractionBox[
           RowBox[{"9049", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "252"], "+", 
          FractionBox[
           RowBox[{"50551", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "882"], "+", 
          FractionBox[
           RowBox[{"47385", " ", 
            RowBox[{"Log", "[", "3", "]"}]}], "1568"], "+", 
          FractionBox[
           RowBox[{"9203", " ", 
            RowBox[{"Log", "[", "v", "]"}]}], "210"]}], ")"}], " ", 
        SuperscriptBox["v", "8"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"90036665674763", " ", "\[Pi]"}], "187768627200"], "-", 
          FractionBox[
           RowBox[{"6848", " ", "EulerGamma", " ", "\[Pi]"}], "105"], "-", 
          FractionBox[
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
          RowBox[{
           FractionBox["13696", "105"], " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{
           FractionBox["6848", "105"], " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "v", "]"}]}]}], ")"}], " ", 
        SuperscriptBox["v", "9"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1417220168422461061151", "505226791983513600"]}], "+", 
          FractionBox[
           RowBox[{"6470582647", " ", "EulerGamma"}], "110020680"], "+", 
          FractionBox[
           RowBox[{"578223115", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "12192768"], "+", 
          FractionBox[
           RowBox[{"53992839431", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "220041360"], "-", 
          FractionBox[
           RowBox[{"5512455", " ", 
            RowBox[{"Log", "[", "3", "]"}]}], "87808"], "+", 
          FractionBox[
           RowBox[{"6470582647", " ", 
            RowBox[{"Log", "[", "v", "]"}]}], "110020680"]}], ")"}], " ", 
        SuperscriptBox["v", "10"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "v", "]"}], "11"],
        SeriesData[$CellContext`v, 0, {}, 0, 11, 1],
        Editable->False]}],
      SeriesData[$CellContext`v, 0, {1, 0, 
        Rational[743, 336], (-4) Pi, 
        Rational[3058673, 1016064], Rational[-7729, 672] Pi, 
        Rational[-10817850546611, 93884313600] + 
        Rational[1712, 105] EulerGamma + Rational[32, 3] Pi^2 + 
        Rational[3424, 105] Log[2] + Rational[1712, 105] Log[$CellContext`v], 
        Rational[-15419335, 1016064] Pi, 
        Rational[-2500489942240134433, 3690780136243200] + 
        Rational[9203, 210] EulerGamma + Rational[9049, 252] Pi^2 + 
        Rational[50551, 882] Log[2] + Rational[47385, 1568] Log[3] + 
        Rational[9203, 210] Log[$CellContext`v], 
        Rational[90036665674763, 187768627200] 
         Pi + (Rational[-6848, 105] EulerGamma) Pi + 
        Rational[-64, 3] Pi^3 + (Rational[-13696, 105] Pi) 
         Log[2] + (Rational[-6848, 105] Pi) Log[$CellContext`v], 
        Rational[-1417220168422461061151, 505226791983513600] + 
        Rational[6470582647, 110020680] EulerGamma + 
        Rational[578223115, 12192768] Pi^2 + 
        Rational[53992839431, 220041360] Log[2] + 
        Rational[-5512455, 87808] Log[3] + 
        Rational[6470582647, 110020680] Log[$CellContext`v]}, 0, 11, 1],
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927628441584236*^9, 3.9276285047968807`*^9}, {
  3.927628586026325*^9, 3.9276286768980618`*^9}, {3.928834642694248*^9, 
  3.928834648935397*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e76a1bdc-5f24-e648-af01-a8eb89140a93"],

Cell["Linear-in-spin part of the phase derivative", "Text",
 CellChangeTimes->{{3.928834626682863*^9, 
  3.928834664358062*^9}},ExpressionUUID->"d55da81c-3a2a-4be2-a73a-\
d1cb7a9017d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]d\[Phi]dvSp", " ", "=", " ", 
   RowBox[{
    FractionBox["5", 
     RowBox[{"32", " ", 
      SuperscriptBox["v", "6"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["v", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"743", " ", 
        SuperscriptBox["v", "5"]}], "224"], "-", 
      RowBox[{"6", " ", "\[Pi]", " ", 
       SuperscriptBox["v", "6"]}], "+", 
      FractionBox[
       RowBox[{"3058673", " ", 
        SuperscriptBox["v", "7"]}], "677376"], "-", 
      FractionBox[
       RowBox[{"7729", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "8"]}], "448"], "+", 
      RowBox[{
       FractionBox["1", "62589542400"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10270192050611"}], "+", 
         RowBox[{"1530761379840", " ", "EulerGamma"}], "+", 
         RowBox[{"1001432678400", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"3061522759680", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"1530761379840", " ", 
          RowBox[{"Log", "[", "v", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "9"]}], "-", 
      FractionBox[
       RowBox[{"15419335", " ", "\[Pi]", " ", 
        SuperscriptBox["v", "10"]}], "677376"], " ", "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "v", "]"}], "11"],
       SeriesData[$CellContext`v, 0, {}, 0, 11, 1],
       Editable->False]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927628441584236*^9, 3.9276285047968807`*^9}, {
  3.927628586026325*^9, 3.9276286768980618`*^9}, {3.928834642694248*^9, 
  3.928834667142387*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"1ab74539-6ad1-4bb4-8fb1-bfa9e95aa952"]
}, Closed]],

Cell[CellGroupData[{

Cell["Phase at ISCO", "Subsection",
 CellChangeTimes->{{3.927628682760872*^9, 
  3.9276286910235577`*^9}},ExpressionUUID->"0042906b-eff2-3048-be3b-\
b3ca4cd403a4"],

Cell["Full equations of motion: ", "Text",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 
  3.928834719138926*^9}},ExpressionUUID->"e4973ec6-1580-af4b-9423-\
36ad2562e516"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Phi]dv", " ", "=", " ", 
   RowBox[{"d\[Phi]dvGeo", " ", "+", " ", 
    RowBox[{"sp", " ", "\[Delta]d\[Phi]dvSp"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 3.928834682995811*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"10940eb7-12b5-43ad-8eee-8059b20afe6e"],

Cell["Integrated solution:", "Text",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 
  3.9288347152508383`*^9}},ExpressionUUID->"d1f61dff-dcca-4178-86ae-\
a7461d0c1e92"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]s", "[", "v_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "v", "]"}], "/.", 
    RowBox[{
     RowBox[{"DSolve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", "v", "]"}], ",", "v"}], "]"}], " ", "==", 
        " ", 
        RowBox[{"(", 
         RowBox[{"Normal", "[", "d\[Phi]dv", "]"}], ")"}]}], ",", "\[Phi]", 
       ",", "v"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 3.9288346975846853`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"db38138d-1eb2-4860-8836-e1d27f2d32f0"],

Cell[TextData[{
 "Phase at ISCO starting from initial azimuthal frequency ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[CapitalOmega]", 
        RowBox[{"\[Phi]", "i"}]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\Omega_{\\phi \\text{i}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7c68c99c-90e1-494d-a1cd-1b8d762a6178"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 
  3.9288347577098427`*^9}},ExpressionUUID->"af9a5823-8864-4eb3-9549-\
583045de7372"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]ISCO", " ", "=", " ", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]s", "[", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "/", "6"}]], " ", "+", 
            RowBox[{
             RowBox[{"1", "/", "18"}], " ", "sp"}]}], "]"}], " ", "-", " ", 
          RowBox[{"\[Phi]s", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", " ", 
             SuperscriptBox["\[CapitalOmega]\[Phi]i", 
              RowBox[{"1", "/", "3"}]]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "4"], 
             FractionBox["1", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]\[Phi]i", 
              RowBox[{"4", "/", "3"}]], " ", "sp"}]}], "]"}]}], ")"}], "+", 
        " ", 
        SuperscriptBox[
         RowBox[{"O", "[", "sp", "]"}], "2"]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"\[Epsilon]", " ", "is", " ", "for", " ", 
    RowBox[{"1", "/", "c"}], " ", "bookkeeping"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]ISCOList", " ", "=", " ", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"\[CapitalDelta]\[Phi]ISCO", ",", "sp"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 3.928834731816173*^9}, {3.928834874921299*^9, 
  3.928834881833681*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"659c69fb-0a7d-478a-8a37-d9982003bb48"],

Cell["Geodesic term:", "Text",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 3.928834725489196*^9}, {3.928834788360632*^9, 
  3.928834814919677*^9}},ExpressionUUID->"ebb83196-88da-4dca-8d7a-\
fcdee52058ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]ISCOList", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]], "Input",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 3.928834725489196*^9}, {3.928834788360632*^9, 
  3.928834819544778*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9631bdd9-3d95-454e-8940-983a5df91fb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[CapitalOmega]\[Phi]i", 
      RowBox[{"5", "/", "3"}]], " ", 
     SuperscriptBox["\[Epsilon]", "5"]}]], "+", 
   FractionBox["3715", 
    RowBox[{"32256", " ", "\[CapitalOmega]\[Phi]i", " ", 
     SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", "\[Pi]"}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[CapitalOmega]\[Phi]i", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox["15293365", 
    RowBox[{"32514048", " ", 
     SuperscriptBox["\[CapitalOmega]\[Phi]i", 
      RowBox[{"1", "/", "3"}]], " ", "\[Epsilon]"}]], "+", 
   RowBox[{
    FractionBox["1", "31429148275710414028800"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "223791298249051766200631"}], " ", 
       SqrtBox["6"]}], "+", 
      RowBox[{"15605025276868140072960", " ", 
       SqrtBox["6"], " ", "EulerGamma"}], "+", 
      RowBox[{"69627931563271483321920", " ", "\[Pi]"}], "-", 
      RowBox[{"2224152688823422156800", " ", "EulerGamma", " ", "\[Pi]"}], 
      "+", 
      RowBox[{"10578740068645676928000", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"727526580456259584000", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "+", 
      RowBox[{"22609147618156711772160", " ", 
       SqrtBox["6"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"24904550243058322636800", " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"6713852095524674580480", " ", 
       SqrtBox["6"], " ", 
       RowBox[{"Log", "[", "3", "]"}]}], "+", 
      RowBox[{"29352855620705166950400", " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", "3", "]"}]}], "+", 
      RowBox[{"56481558552586911744000", " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Epsilon]", " ", 
         SuperscriptBox["\[CapitalOmega]\[Phi]i", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[CapitalOmega]\[Phi]i", 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12348611926451"}], "+", 
         RowBox[{"1530761379840", " ", "EulerGamma"}], "+", 
         RowBox[{"1001432678400", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"3061522759680", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"1530761379840", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Epsilon]", " ", 
            SuperscriptBox["\[CapitalOmega]\[Phi]i", 
             RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}], ")"}], " ", 
     "\[Epsilon]"}], "600859607040"], "+", 
   FractionBox[
    RowBox[{"77096675", " ", "\[Pi]", " ", 
     SuperscriptBox["\[CapitalOmega]\[Phi]i", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], "65028096"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2554404624135128353", " ", "\[CapitalOmega]\[Phi]i"}], "-", 
       RowBox[{
       "161744045684981760", " ", "EulerGamma", " ", 
        "\[CapitalOmega]\[Phi]i"}], "-", 
       RowBox[{"132531227987558400", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]\[Phi]i"}], "-", 
       RowBox[{"211533590325657600", " ", "\[CapitalOmega]\[Phi]i", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"111535469869824000", " ", "\[CapitalOmega]\[Phi]i", " ", 
        RowBox[{"Log", "[", "3", "]"}]}], "-", 
       RowBox[{"161744045684981760", " ", "\[CapitalOmega]\[Phi]i", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox["\[CapitalOmega]\[Phi]i", 
           RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "3"]}], "70862978615869440"], "+", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["\[CapitalOmega]\[Phi]i", 
      RowBox[{"4", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "93098188434443"}], "+", 
       RowBox[{"12246091038720", " ", "EulerGamma"}], "+", 
       RowBox[{"4005730713600", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"24492182077440", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"12246091038720", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Epsilon]", " ", 
          SuperscriptBox["\[CapitalOmega]\[Phi]i", 
           RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}], "4806876856320"], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[CapitalOmega]\[Phi]i", 
        RowBox[{"5", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1423162890668875102239"}], "+", 
         RowBox[{"29713611232070205440", " ", "EulerGamma"}], "+", 
         RowBox[{"23959597151538048000", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"123970461988623810560", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"31717382876315136000", " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "+", 
         RowBox[{"29713611232070205440", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Epsilon]", " ", 
            SuperscriptBox["\[CapitalOmega]\[Phi]i", 
             RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "5"]}], "16167257343472435200"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -5, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 32] $CellContext`\[CapitalOmega]\[Phi]i^Rational[-5, 3], 0, 
    Rational[3715, 32256]/$CellContext`\[CapitalOmega]\[Phi]i, 
    Rational[-5, 16] Pi $CellContext`\[CapitalOmega]\[Phi]i^Rational[-2, 3], 
    Rational[15293365, 32514048] $CellContext`\[CapitalOmega]\[Phi]i^
     Rational[-1, 3], 
    Rational[1, 31429148275710414028800] ((-223791298249051766200631) 
      6^Rational[1, 2] + 15605025276868140072960 6^Rational[1, 2] EulerGamma + 
     69627931563271483321920 Pi - 2224152688823422156800 EulerGamma Pi + 
     10578740068645676928000 6^Rational[1, 2] Pi^2 - 727526580456259584000 
     Pi^3 + 22609147618156711772160 6^Rational[1, 2] Log[2] + 
     24904550243058322636800 Pi Log[2] - 6713852095524674580480 
     6^Rational[1, 2] Log[3] + 29352855620705166950400 Pi Log[3] + 
     56481558552586911744000 Pi 
      Log[$CellContext`\[Epsilon] $CellContext`\[CapitalOmega]\[Phi]i^
         Rational[1, 3]]), 
    Rational[-1, 600859607040] $CellContext`\[CapitalOmega]\[Phi]i^
     Rational[1, 3] (-12348611926451 + 1530761379840 EulerGamma + 
     1001432678400 Pi^2 + 3061522759680 Log[2] + 
     1530761379840 
      Log[$CellContext`\[Epsilon] $CellContext`\[CapitalOmega]\[Phi]i^
         Rational[1, 3]]), Rational[77096675, 65028096] 
    Pi $CellContext`\[CapitalOmega]\[Phi]i^Rational[2, 3], 
    Rational[1, 70862978615869440] (
     2554404624135128353 $CellContext`\[CapitalOmega]\[Phi]i - 
     161744045684981760 EulerGamma $CellContext`\[CapitalOmega]\[Phi]i - 
     132531227987558400 Pi^2 $CellContext`\[CapitalOmega]\[Phi]i - 
     211533590325657600 $CellContext`\[CapitalOmega]\[Phi]i Log[2] - 
     111535469869824000 $CellContext`\[CapitalOmega]\[Phi]i Log[3] - 
     161744045684981760 $CellContext`\[CapitalOmega]\[Phi]i 
     Log[$CellContext`\[Epsilon] $CellContext`\[CapitalOmega]\[Phi]i^
        Rational[1, 3]]), Rational[1, 4806876856320] 
    Pi $CellContext`\[CapitalOmega]\[Phi]i^Rational[4, 3] (-93098188434443 + 
     12246091038720 EulerGamma + 4005730713600 Pi^2 + 24492182077440 Log[2] + 
     12246091038720 
      Log[$CellContext`\[Epsilon] $CellContext`\[CapitalOmega]\[Phi]i^
         Rational[1, 3]]), 
    Rational[-1, 16167257343472435200] $CellContext`\[CapitalOmega]\[Phi]i^
     Rational[5, 3] (-1423162890668875102239 + 
     29713611232070205440 EulerGamma + 23959597151538048000 Pi^2 + 
     123970461988623810560 Log[2] - 31717382876315136000 Log[3] + 
     29713611232070205440 
      Log[$CellContext`\[Epsilon] $CellContext`\[CapitalOmega]\[Phi]i^
         Rational[1, 3]])}, -5, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.928834827184085*^9, 3.928834925815959*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"97b7d592-c9c9-485a-8a15-1b9b50410480"]
}, Open  ]],

Cell["Linear-in-spin term:", "Text",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 3.928834725489196*^9}, {3.928834788360632*^9, 
  3.9288348423045683`*^9}},ExpressionUUID->"4be39285-5458-46cb-be3f-\
ed5371c80313"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]ISCOList", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "+", " ", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]], "Input",
 CellChangeTimes->{{3.9276288314477196`*^9, 3.927628953314543*^9}, {
  3.927629096985628*^9, 3.927629147488428*^9}, {3.9276291949436703`*^9, 
  3.9276292382969284`*^9}, {3.927629302893654*^9, 3.9276293411226845`*^9}, {
  3.928834680397628*^9, 3.928834725489196*^9}, {3.928834788360632*^9, 
  3.928834821193223*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d15237e7-f594-4568-b748-5bb06ebbe647"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[CapitalOmega]\[Phi]i", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "6285829655142082805760"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5881840409277979019197"}], "+", 
      RowBox[{"1544150689455131197440", " ", "EulerGamma"}], "-", 
      RowBox[{"2508101997845890013568", " ", 
       SqrtBox["6"], " ", "\[Pi]"}], "-", 
      RowBox[{"98851230614374318080", " ", 
       SqrtBox["6"], " ", "EulerGamma", " ", "\[Pi]"}], "+", 
      RowBox[{"1089585988649404646400", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"32334514686944870400", " ", 
       SqrtBox["6"], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "+", 
      RowBox[{"605103575293130833920", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{"49425615307187159040", " ", 
       SqrtBox["6"], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", 
        FractionBox["8", "3"], "]"}]}], "-", 
      RowBox[{"2221300382487111045120", " ", 
       RowBox[{"Log", "[", "3", "]"}]}], "-", 
      RowBox[{"3257792573779692748800", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Epsilon]", " ", 
         SuperscriptBox["\[CapitalOmega]\[Phi]i", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["5", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[CapitalOmega]\[Phi]i", 
     RowBox[{"1", "/", "3"}]], " ", "\[Epsilon]"}], "-", 
   FractionBox[
    RowBox[{"76466825", " ", 
     SuperscriptBox["\[CapitalOmega]\[Phi]i", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], "130056192"], "+", 
   FractionBox[
    RowBox[{"38645", " ", "\[Pi]", " ", "\[CapitalOmega]\[Phi]i", " ", 
     SuperscriptBox["\[Epsilon]", "3"]}], "21504"], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[CapitalOmega]\[Phi]i", 
        RowBox[{"4", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10747149910451"}], "+", 
         RowBox[{"1530761379840", " ", "EulerGamma"}], "+", 
         RowBox[{"1001432678400", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"314735984640", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"686696693760", " ", 
          RowBox[{"Log", "[", "16", "]"}]}], "+", 
         RowBox[{"1530761379840", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Epsilon]", " ", 
            SuperscriptBox["\[CapitalOmega]\[Phi]i", 
             RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}], "686696693760"], "+", 
   FractionBox[
    RowBox[{"15419335", " ", "\[Pi]", " ", 
     SuperscriptBox["\[CapitalOmega]\[Phi]i", 
      RowBox[{"5", "/", "3"}]], " ", 
     SuperscriptBox["\[Epsilon]", "5"]}], "8128512"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[5, 128] $CellContext`\[CapitalOmega]\[Phi]i^Rational[-2, 3], 0, 
    Rational[1, 6285829655142082805760] (-5881840409277979019197 + 
     1544150689455131197440 EulerGamma - 2508101997845890013568 
     6^Rational[1, 2] Pi - 98851230614374318080 6^Rational[1, 2] EulerGamma 
     Pi + 1089585988649404646400 Pi^2 - 32334514686944870400 6^Rational[1, 2] 
     Pi^3 + 605103575293130833920 Log[2] - 49425615307187159040 
     6^Rational[1, 2] Pi Log[
       Rational[8, 3]] - 2221300382487111045120 Log[3] - 
     3257792573779692748800 
     Log[$CellContext`\[Epsilon] $CellContext`\[CapitalOmega]\[Phi]i^
        Rational[1, 3]]), Rational[5, 4] 
    Pi $CellContext`\[CapitalOmega]\[Phi]i^Rational[1, 3], 
    Rational[-76466825, 130056192] $CellContext`\[CapitalOmega]\[Phi]i^
     Rational[2, 3], Rational[38645, 21504] 
    Pi $CellContext`\[CapitalOmega]\[Phi]i, 
    Rational[-1, 686696693760] $CellContext`\[CapitalOmega]\[Phi]i^
     Rational[4, 3] (-10747149910451 + 1530761379840 EulerGamma + 
     1001432678400 Pi^2 + 314735984640 Log[2] + 686696693760 Log[16] + 
     1530761379840 
      Log[$CellContext`\[Epsilon] $CellContext`\[CapitalOmega]\[Phi]i^
         Rational[1, 3]]), Rational[15419335, 8128512] 
    Pi $CellContext`\[CapitalOmega]\[Phi]i^Rational[5, 3]}, -2, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.927629161173767*^9, 3.927629209581623*^9, {3.9276293253468056`*^9, 
   3.927629342029932*^9}, 3.928834846710998*^9, 3.928834926934496*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"666b808b-295e-42e8-b436-a2f03de9e27e"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{2229.75, 1212.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"94ae3d91-47f6-476e-b685-ecce86963b43"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 285, 6, 157, "Title",ExpressionUUID->"6fa94ea1-3d0c-49fb-b98e-6f1613ee3167"],
Cell[868, 30, 193, 3, 30, "Author",ExpressionUUID->"95746776-5b87-4b4d-ae26-4ae2e9f483a7"],
Cell[1064, 35, 411, 8, 33, "Text",ExpressionUUID->"01339432-09a6-4b44-9b9a-be0aa4576e73"],
Cell[CellGroupData[{
Cell[1500, 47, 154, 3, 65, "Section",ExpressionUUID->"5b24ef64-9128-4adf-9a62-93d8ed715167"],
Cell[CellGroupData[{
Cell[1679, 54, 167, 3, 53, "Subsection",ExpressionUUID->"b68ef08e-4659-4427-a886-f1191b306b21"],
Cell[CellGroupData[{
Cell[1871, 61, 789, 16, 29, "Input",ExpressionUUID->"632ee506-f63f-4088-8924-2f107f8fe4db"],
Cell[2663, 79, 1939, 36, 33, "Output",ExpressionUUID->"a7552981-8c2a-4da1-8179-81d491f7daab"]
}, Open  ]],
Cell[4617, 118, 169, 3, 33, "Text",ExpressionUUID->"743b17af-8af3-4b50-866a-385b48b9ed30"],
Cell[CellGroupData[{
Cell[4811, 125, 1823, 41, 30, "Input",ExpressionUUID->"b28aa8cc-f4fd-4d7c-b219-c25198ea8dfb"],
Cell[6637, 168, 5880, 146, 51, "Output",ExpressionUUID->"e4a14750-76d1-46dd-853f-4dc9bc243254"]
}, Open  ]],
Cell[12532, 317, 177, 3, 33, "Text",ExpressionUUID->"dd4e979a-ae07-4e28-a9eb-d108632b8dc2"],
Cell[CellGroupData[{
Cell[12734, 324, 1184, 31, 54, "Input",ExpressionUUID->"4923b437-3c78-46b1-9f9e-e95ca5bdf3c7"],
Cell[13921, 357, 3282, 89, 45, "Output",ExpressionUUID->"b5eed193-3fbc-48fa-b0d1-05db8d8269d7"]
}, Open  ]],
Cell[17218, 449, 179, 3, 33, "Text",ExpressionUUID->"c09ec42f-ac5f-42de-bc7d-6001d6635538"],
Cell[CellGroupData[{
Cell[17422, 456, 1509, 32, 29, "Input",ExpressionUUID->"66f89e69-1eae-4365-929b-8cb93f5cec02"],
Cell[18934, 490, 3687, 84, 51, "Output",ExpressionUUID->"3a72fed0-b770-45b5-a48a-e77073b97c0f"]
}, Open  ]],
Cell[22636, 577, 185, 3, 33, "Text",ExpressionUUID->"aa185a0b-9fd2-4038-905c-4cd80ba72856"],
Cell[CellGroupData[{
Cell[22846, 584, 1695, 47, 62, "Input",ExpressionUUID->"483de56f-df98-4f7e-b0d7-1f774cd2ed31"],
Cell[24544, 633, 3312, 85, 45, "Output",ExpressionUUID->"4870a239-9cce-4dd2-a717-8e88267ef72d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27905, 724, 159, 3, 37, "Subsection",ExpressionUUID->"0250e282-1839-4e08-824d-85a447abfdbe"],
Cell[28067, 729, 240, 4, 33, "Text",ExpressionUUID->"c823620c-6c5f-4c5b-8246-28b77b82de47"],
Cell[28310, 735, 11538, 314, 155, "Input",ExpressionUUID->"3d4f1b58-7aaf-4f2a-a816-718585bb7afb"],
Cell[39851, 1051, 246, 4, 33, "Text",ExpressionUUID->"b8a8c13a-5d51-4527-b399-f4209d1c8282"],
Cell[40100, 1057, 8220, 230, 155, "Input",ExpressionUUID->"8c58a0ca-9be5-43c0-bfdd-7152e6e77498"],
Cell[48323, 1289, 237, 4, 33, "Text",ExpressionUUID->"77eac1a7-09d1-4a74-a316-737077c24dd8"],
Cell[48563, 1295, 3741, 102, 42, "Input",ExpressionUUID->"ffcbd811-1b75-4b14-bbcd-b055d0b462a4"],
Cell[52307, 1399, 243, 4, 33, "Text",ExpressionUUID->"aa60396d-af06-4d4b-86be-ffaac07291e6"],
Cell[52553, 1405, 2870, 77, 42, "Input",ExpressionUUID->"427fed82-52cb-4ae3-92f9-a3c0033b62f3"],
Cell[55426, 1484, 241, 4, 33, "Text",ExpressionUUID->"8f25cbef-6f17-440d-9e2a-fde42ab4f8d7"],
Cell[CellGroupData[{
Cell[55692, 1492, 610, 9, 29, "Input",ExpressionUUID->"03e0795d-0b1a-4ef5-b6c7-28a61860fc41"],
Cell[56305, 1503, 2023, 60, 51, "Output",ExpressionUUID->"0e978f48-2231-4f6e-a439-b803973147c3"]
}, Open  ]],
Cell[58343, 1566, 247, 4, 33, "Text",ExpressionUUID->"8fb0d3dc-b139-47f7-a775-642e8911009a"],
Cell[CellGroupData[{
Cell[58615, 1574, 868, 13, 29, "Input",ExpressionUUID->"0061a453-6a7f-4bde-89d7-cec9230103c6"],
Cell[59486, 1589, 2826, 81, 45, "Output",ExpressionUUID->"75e338bc-af57-4a28-910f-caf9e5482af2"]
}, Open  ]],
Cell[62327, 1673, 289, 4, 33, "Text",ExpressionUUID->"e46aace8-f382-4d51-9e5c-b0c0ec1a58d0"],
Cell[CellGroupData[{
Cell[62641, 1681, 549, 10, 29, "Input",ExpressionUUID->"c48b7d26-1a2a-4055-8634-e2f316685b74"],
Cell[63193, 1693, 8922, 248, 117, "Output",ExpressionUUID->"3e8fe378-7dd6-40ca-984d-140c68a705d5"]
}, Open  ]],
Cell[72130, 1944, 297, 4, 33, "Text",ExpressionUUID->"23701a43-9f09-4ad1-ac56-eb475d3d3a5e"],
Cell[CellGroupData[{
Cell[72452, 1952, 730, 14, 29, "Input",ExpressionUUID->"fb4a0c53-57ba-4c7d-a048-1e6200bc46c1"],
Cell[73185, 1968, 6571, 186, 119, "Output",ExpressionUUID->"a537745b-c387-4267-a6e1-1047f9f4d793"]
}, Open  ]],
Cell[79771, 2157, 292, 4, 35, "Text",ExpressionUUID->"d021c338-0551-4bb0-856a-5c4822845eb2"],
Cell[CellGroupData[{
Cell[80088, 2165, 509, 9, 29, "Input",ExpressionUUID->"05c626b4-8dfb-4ee9-a24f-7c02f4509517"],
Cell[80600, 2176, 10601, 302, 211, "Output",ExpressionUUID->"802875eb-2223-4d05-ad84-3e9601a43dd6"]
}, Open  ]],
Cell[91216, 2481, 306, 6, 35, "Text",ExpressionUUID->"f05e0318-89a3-405c-bec5-0e2d6445afe1"],
Cell[CellGroupData[{
Cell[91547, 2491, 699, 14, 29, "Input",ExpressionUUID->"858212f0-4d8b-4968-b147-ae0a53dee55b"],
Cell[92249, 2507, 8110, 235, 183, "Output",ExpressionUUID->"8067194a-fefc-499b-a4e9-8520a03d6237"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[100408, 2748, 208, 4, 37, "Subsection",ExpressionUUID->"d7370a65-d93c-4961-9477-1d0eb29c2a8a"],
Cell[100619, 2754, 180, 3, 33, "Text",ExpressionUUID->"8fcda4db-06a8-472b-8bb9-964036408f70"],
Cell[100802, 2759, 18756, 454, 330, "Input",ExpressionUUID->"9b4be7e4-c177-4c6f-b721-81507cfa5169"],
Cell[119561, 3215, 186, 3, 33, "Text",ExpressionUUID->"8cfb9b64-c869-477d-a21f-0062874811d1"],
Cell[119750, 3220, 11053, 279, 196, "Input",ExpressionUUID->"1c78ecd4-40ac-402c-b1c8-e7a4c0f841d9"],
Cell[130806, 3501, 253, 4, 33, "Text",ExpressionUUID->"c5c7b65e-513a-4a93-93e8-5ee54e7cbc5b"],
Cell[131062, 3507, 57122, 1340, 928, "Input",ExpressionUUID->"acd83101-0873-4068-bd83-ea4339453b7c"],
Cell[188187, 4849, 267, 6, 35, "Text",ExpressionUUID->"b8f4e92f-01c1-4e0a-be0f-1fc62d33593b"],
Cell[188457, 4857, 40998, 958, 1301, "Input",ExpressionUUID->"f8b5c43b-5864-4e60-97fa-282251073753"]
}, Closed]],
Cell[CellGroupData[{
Cell[229492, 5820, 268, 10, 37, "Subsection",ExpressionUUID->"82a4331e-c114-4fd8-8786-c549d1be6271"],
Cell[229763, 5832, 189, 3, 33, "Text",ExpressionUUID->"36e7d288-9a25-4ea6-9552-f914d1ac6b5d"],
Cell[CellGroupData[{
Cell[229977, 5839, 702, 19, 29, "Input",ExpressionUUID->"e3f6ff9d-4bdc-4135-a9d6-43838d0c2598"],
Cell[230682, 5860, 15515, 457, 221, "Output",ExpressionUUID->"aec6f49c-252d-4251-b20d-30e3f0a46eac"]
}, Open  ]],
Cell[246212, 6320, 300, 8, 33, "Text",ExpressionUUID->"a02bea86-0c75-42fc-83b0-0aeccf5c7618"],
Cell[CellGroupData[{
Cell[246537, 6332, 540, 13, 29, "Input",ExpressionUUID->"dec41dc2-053f-4922-b9ee-7a98ce45c6a4"],
Cell[247080, 6347, 25119, 703, 288, "Output",ExpressionUUID->"89ac58c7-38ba-45b9-8c36-7d986f7cdfec"]
}, Open  ]],
Cell[272214, 7053, 273, 10, 33, "Text",ExpressionUUID->"5ccd9307-6724-4c01-b35a-9393d04418d3"],
Cell[CellGroupData[{
Cell[272512, 7067, 429, 8, 29, "Input",ExpressionUUID->"935d1bbe-b0aa-4422-bfc4-7b8cd00ce2cb"],
Cell[272944, 7077, 10249, 296, 153, "Output",ExpressionUUID->"bde72085-c0b3-41f0-945b-27a7ea812132"]
}, Open  ]],
Cell[283208, 7376, 239, 8, 33, "Text",ExpressionUUID->"c186e607-d252-44b4-ac87-bd6866b276c7"],
Cell[CellGroupData[{
Cell[283472, 7388, 533, 12, 29, "Input",ExpressionUUID->"bebeafe3-932a-4d90-a087-764eb159868a"],
Cell[284008, 7402, 6224, 186, 147, "Output",ExpressionUUID->"eb6f84cb-3964-4432-8f82-faddd2f597d6"]
}, Open  ]],
Cell[290247, 7591, 297, 8, 35, "Text",ExpressionUUID->"f7ce76e3-787f-41cd-a2b0-86579989a48e"],
Cell[CellGroupData[{
Cell[290569, 7603, 408, 10, 29, "Input",ExpressionUUID->"636fbb9b-8a22-43a2-81b7-0a570dddfaf5"],
Cell[290980, 7615, 25774, 728, 554, "Output",ExpressionUUID->"5438328d-e5a8-49b1-a055-f2268c77ac35"]
}, Open  ]],
Cell[316769, 8346, 271, 10, 35, "Text",ExpressionUUID->"1a3f35b1-92b4-49f8-a9f5-26fdcb3150d1"],
Cell[CellGroupData[{
Cell[317065, 8360, 382, 8, 29, "Input",ExpressionUUID->"8e9776b4-cff0-46d1-973c-4c4c4cddc04e"],
Cell[317450, 8370, 10426, 308, 264, "Output",ExpressionUUID->"048426f3-0c4a-475e-9a8c-c4bf46f1e9d6"]
}, Open  ]],
Cell[327891, 8681, 279, 10, 35, "Text",ExpressionUUID->"060cacec-88dd-4327-99f3-9a6bd2585f1b"],
Cell[CellGroupData[{
Cell[328195, 8695, 487, 12, 29, "Input",ExpressionUUID->"e33d392f-34a0-46a3-8258-f5f704e16b9e"],
Cell[328685, 8709, 6875, 205, 166, "Output",ExpressionUUID->"a860b33d-299c-4e8f-aae6-b359daba61ed"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[335609, 8920, 178, 3, 37, "Subsection",ExpressionUUID->"6b806236-419c-43aa-a2b4-89bda052d68c"],
Cell[335790, 8925, 729, 20, 33, "Text",ExpressionUUID->"a57d1359-ce9b-4905-b86b-8aa398e4d142"],
Cell[336522, 8947, 2144, 60, 54, "Input",ExpressionUUID->"a6774633-a12f-46d2-baf1-98696332426c"],
Cell[338669, 9009, 718, 20, 33, "Text",ExpressionUUID->"26558e5e-94f1-418e-9a0d-7b0e1e02524b"],
Cell[339390, 9031, 1448, 42, 60, "Input",ExpressionUUID->"5559701d-b65c-4c5e-955b-e25b7241f7f9"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[340887, 9079, 151, 3, 51, "Section",ExpressionUUID->"5c189d62-d7a5-44a5-84fb-4b1d574da192"],
Cell[CellGroupData[{
Cell[341063, 9086, 312, 8, 53, "Subsection",ExpressionUUID->"5a697f55-e765-4117-869f-be59b297fec4"],
Cell[341378, 9096, 188, 3, 33, "Text",ExpressionUUID->"e46e3224-c829-4deb-839e-11101910685b"],
Cell[341569, 9101, 508, 13, 42, "Input",ExpressionUUID->"287c8708-1f1c-485a-8be6-79eb9c0610e4"],
Cell[342080, 9116, 241, 7, 33, "Text",ExpressionUUID->"9ad11871-fe51-4f51-9361-559974c7f708"],
Cell[342324, 9125, 9487, 247, 359, "Input",ExpressionUUID->"7eb09b15-73ac-4329-bad2-dcf060ff09cd"],
Cell[351814, 9374, 180, 3, 33, "Text",ExpressionUUID->"5c87002c-1bde-4dfb-8ea2-2c2421fea07d"],
Cell[351997, 9379, 10080, 267, 311, "Input",ExpressionUUID->"1b9e2e69-1ab3-41db-9fb3-be03caa02eaf"],
Cell[362080, 9648, 196, 3, 33, "Text",ExpressionUUID->"1e8b0ea7-d593-4eb8-b8c1-104694c2dff5"],
Cell[362279, 9653, 461, 13, 42, "Input",ExpressionUUID->"c7b7400c-6ea0-4920-8f4b-d0aa89da604a"],
Cell[362743, 9668, 184, 3, 33, "Text",ExpressionUUID->"7ae9f1ea-3953-4431-9e10-2bd3cbb4ab78"],
Cell[362930, 9673, 7824, 207, 225, "Input",ExpressionUUID->"38480b3d-5a4d-4b10-af6d-1806f2001ed3"],
Cell[370757, 9882, 9240, 244, 325, "Input",ExpressionUUID->"901f13a8-ccff-495b-b408-1386aefd1931"]
}, Closed]],
Cell[CellGroupData[{
Cell[380034, 10131, 215, 7, 37, "Subsection",ExpressionUUID->"9945200e-0ed9-4e08-9ad9-1b3d2eb19dd1"],
Cell[380252, 10140, 297, 8, 33, "Text",ExpressionUUID->"8cd26ae4-3f27-489a-a355-36a2ea47672e"],
Cell[380552, 10150, 10918, 306, 332, "Input",ExpressionUUID->"c4c5cf99-824a-4032-9eb8-19ccf97c5b9c"],
Cell[391473, 10458, 353, 8, 33, "Text",ExpressionUUID->"54bf6aad-29fa-4ed0-895c-c7c6356cce88"],
Cell[391829, 10468, 10350, 289, 331, "Input",ExpressionUUID->"5e088f15-115f-4347-b343-a900c00106b2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[402228, 10763, 170, 3, 51, "Section",ExpressionUUID->"17fd6b2a-4e70-9c4c-8fb4-4559e0dceee8"],
Cell[CellGroupData[{
Cell[402423, 10770, 183, 3, 53, "Subsection",ExpressionUUID->"843b38f4-c9de-2a4d-8745-5309a245a1b6"],
Cell[402609, 10775, 179, 3, 33, "Text",ExpressionUUID->"01a3f725-2bec-4a49-9b35-4783591adc6a"],
Cell[402791, 10780, 5284, 128, 123, "Input",ExpressionUUID->"e76a1bdc-5f24-e648-af01-a8eb89140a93"],
Cell[408078, 10910, 185, 3, 33, "Text",ExpressionUUID->"d55da81c-3a2a-4be2-a73a-d1cb7a9017d9"],
Cell[408266, 10915, 1778, 47, 52, "Input",ExpressionUUID->"1ab74539-6ad1-4bb4-8fb1-bfa9e95aa952"]
}, Closed]],
Cell[CellGroupData[{
Cell[410081, 10967, 163, 3, 37, "Subsection",ExpressionUUID->"0042906b-eff2-3048-be3b-b3ca4cd403a4"],
Cell[410247, 10972, 369, 6, 33, "Text",ExpressionUUID->"e4973ec6-1580-af4b-9423-36ad2562e516"],
Cell[410619, 10980, 520, 9, 29, "Input",ExpressionUUID->"10940eb7-12b5-43ad-8eee-8059b20afe6e"],
Cell[411142, 10991, 365, 6, 33, "Text",ExpressionUUID->"d1f61dff-dcca-4178-86ae-a7461d0c1e92"],
Cell[411510, 10999, 893, 22, 30, "Input",ExpressionUUID->"db38138d-1eb2-4860-8836-e1d27f2d32f0"],
Cell[412406, 11023, 768, 17, 37, "Text",ExpressionUUID->"af9a5823-8864-4eb3-9549-583045de7372"],
Cell[413177, 11042, 1864, 46, 83, "Input",ExpressionUUID->"659c69fb-0a7d-478a-8a37-d9982003bb48"],
Cell[415044, 11090, 403, 6, 33, "Text",ExpressionUUID->"ebb83196-88da-4dca-8d7a-fcdee52058ff"],
Cell[CellGroupData[{
Cell[415472, 11100, 596, 11, 29, "Input",ExpressionUUID->"9631bdd9-3d95-454e-8940-983a5df91fb1"],
Cell[416071, 11113, 8591, 189, 289, "Output",ExpressionUUID->"97b7d592-c9c9-485a-8a15-1b9b50410480"]
}, Open  ]],
Cell[424677, 11305, 411, 6, 33, "Text",ExpressionUUID->"4be39285-5458-46cb-be3f-ed5371c80313"],
Cell[CellGroupData[{
Cell[425113, 11315, 591, 11, 29, "Input",ExpressionUUID->"d15237e7-f594-4568-b748-5bb06ebbe647"],
Cell[425707, 11328, 4781, 107, 131, "Output",ExpressionUUID->"666b808b-295e-42e8-b436-a2f03de9e27e"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


